Type II superstring amplitude at one-loop and transcendentality

We calculate the four-graviton scattering amplitude in Type II superstring theory at one loop up to seventh order in the low-energy expansion through the recently developed iterated integral formalism of Modular Graph Functions (MGFs). The machinery of the novel method allows us to propose a general form of the amplitude, which suggests that the expansion is expressible in terms of single-valued multiple zeta values and logarithmic derivatives of the Riemann zeta function at positive and negative odd integers. Furthermore, we comment on the transcendental behavior of the amplitude.

==> anc/Supplementary_notebook.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    458592,      11309]
NotebookOptionsPosition[    440377,      11036]
NotebookOutlinePosition[    440855,      11054]
CellTagsIndexPosition[    440812,      11051]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Ancillary file to the arXiv submission 2412.04381 \[OpenCurlyDoubleQuote]Type \
II superstring amplitude at one-loop and transcendentality\
\[CloseCurlyDoubleQuote].\
\>", "Chapter",
 CellChangeTimes->{{3.922328819095768*^9, 3.922328829048685*^9}, {
   3.931653520184368*^9, 3.9316535265613794`*^9}, {3.941178112467148*^9, 
   3.941178153762822*^9}, {3.946626683458659*^9, 3.94662673039779*^9}, 
   3.9580314900420732`*^9},ExpressionUUID->"5915a062-652c-4b24-805a-\
46b2d0c76684"],

Cell["Emiel Claasen and Mehregan Doroudiani", "Text",
 CellChangeTimes->{{3.941178161203848*^9, 
  3.941178171568082*^9}},ExpressionUUID->"105ffeaf-44d1-4277-b21c-\
47cfc144bcbf"],

Cell[CellGroupData[{

Cell["\<\
Iterated integral representations of MGFs in the amplitude up to weight 7\
\>", "Section",
 CellChangeTimes->{{3.9316544964182644`*^9, 3.931654517359991*^9}, {
   3.9316546255998564`*^9, 3.9316546291077304`*^9}, {3.931657759965828*^9, 
   3.9316577622818327`*^9}, 3.9411780520759115`*^9, {3.9411810668729334`*^9, 
   3.941181078745216*^9}},ExpressionUUID->"9dc6826b-7ffe-47bf-88ea-\
d855b640709e"],

Cell[TextData[{
 "We give for each order in the expansion (the order matches the weight of \
the MGF) the linear combination of MGFs that appear along with their \
expressions in terms of the ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox["\[Beta]", 
        StyleBox["eqv", FontSlant -> "Plain"]], TraditionalForm], 
     "errors" -> {}, "input" -> "\\beta^{\\mathrm{eqv}}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e878d0dc-7cf0-4d2b-8c2a-eeb55d6387af"],
 " iterated integrals."
}], "Text",
 CellChangeTimes->{{3.941182435582306*^9, 
  3.941182515487578*^9}},ExpressionUUID->"e4b87133-bc6e-4ebf-99c2-\
d57b096ae31f"],

Cell[CellGroupData[{

Cell["Weight 0", "Subsection",
 CellChangeTimes->{{3.922334902408412*^9, 
  3.922334907262128*^9}},ExpressionUUID->"8b40b052-3db3-4b52-bed5-\
25fc7533a37a"],

Cell[CellGroupData[{

Cell["MGF combination", "Subsubsection",
 CellChangeTimes->{{3.9411823612006807`*^9, 
  3.941182362937187*^9}},ExpressionUUID->"59fe2b0b-4ea2-4414-a1c0-\
6150e80b5d52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mgfcombinationW0", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.9315927459874315`*^9, 3.931592751953435*^9}, 
   3.9376400255485153`*^9},
 CellLabel->
  "In[2087]:=",ExpressionUUID->"857924e4-7cb3-467f-9aa4-42cdd6e2be99"]
}, Closed]],

Cell[CellGroupData[{

Cell["Diagrams", "Subsubsection",
 CellChangeTimes->{{3.941182366874487*^9, 
  3.9411823685923624`*^9}},ExpressionUUID->"27b930d8-febc-4ba8-b2a9-\
afe6ace528e2"],

Cell["There\[CloseCurlyQuote]s only the empty diagram.", "Text",
 CellChangeTimes->{{3.9411823700956874`*^9, 
  3.9411824017287283`*^9}},ExpressionUUID->"b6980486-83a8-48e9-8838-\
7cb41eba3409"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox["\[Beta]", 
        StyleBox["eqv", FontSlant -> "Plain"]], TraditionalForm], 
     "errors" -> {}, "input" -> "\\beta^{\\mathrm{eqv}}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "191c1b78-2ca9-4590-a592-26125ba792ab"],
 " combination"
}], "Subsubsection",
 CellChangeTimes->{{3.9411815669686007`*^9, 
  3.9411815938361254`*^9}},ExpressionUUID->"d87b4778-a5b8-4353-b800-\
6fe3f371a23f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"beqvsW0", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.941181599770092*^9, 3.9411816341472006`*^9}},
 CellLabel->
  "In[964]:=",ExpressionUUID->"fb43ef86-8eaf-4d25-b2cc-8780a4b16773"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Weight 1", "Subsection",
 CellChangeTimes->{{3.9223349919494095`*^9, 
  3.9223349929399934`*^9}},ExpressionUUID->"0b445146-910b-4a13-ada8-\
868cf8baab5a"],

Cell[CellGroupData[{

Cell["MGF combination", "Subsubsection",
 CellChangeTimes->{{3.941182331145236*^9, 
  3.9411823326218767`*^9}},ExpressionUUID->"f8f79796-3955-44b8-8c3a-\
03c4049c0b58"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mgfcombinationW1", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.9315927459874315`*^9, 3.931592751953435*^9}, {
   3.931592797582784*^9, 3.931592802600645*^9}, 3.937640032090182*^9},
 CellLabel->
  "In[2090]:=",ExpressionUUID->"9eba74db-f29b-430f-bf83-8efe1c7d3add"]
}, Closed]],

Cell[CellGroupData[{

Cell["Diagrams", "Subsubsection",
 CellChangeTimes->{{3.9411823367793536`*^9, 
  3.9411823385465393`*^9}},ExpressionUUID->"d25996fe-43c3-41aa-879d-\
391b2feb653a"],

Cell["There are no diagrams.", "Text",
 CellChangeTimes->{{3.9411823429755597`*^9, 
  3.941182346743856*^9}},ExpressionUUID->"85757dc6-94ae-474e-89f0-\
2ac1d7f84965"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox["\[Beta]", 
        StyleBox["eqv", FontSlant -> "Plain"]], TraditionalForm], 
     "errors" -> {}, "input" -> "\\beta^{\\mathrm{eqv}}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "35ea1b04-1f80-49d3-8544-80014dccc1ec"],
 " combination"
}], "Subsubsection",
 CellChangeTimes->{{3.9411815669686007`*^9, 
  3.9411815938361254`*^9}},ExpressionUUID->"28088756-1373-40e3-837a-\
06ae3f6fc6b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"beqvsW2", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.941181599770092*^9, 3.9411816087917995`*^9}, 
   3.9411816397917466`*^9},
 CellLabel->
  "In[965]:=",ExpressionUUID->"faaead3a-2d53-4617-85f6-226889b212e2"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Weight 2", "Subsection",
 CellChangeTimes->{{3.9223350303461742`*^9, 
  3.922335031768443*^9}},ExpressionUUID->"feac1bec-844e-4b8f-9c7a-\
d3875b6f1730"],

Cell[CellGroupData[{

Cell["MGF combination", "Subsubsection",
 CellChangeTimes->{{3.941182304838616*^9, 
  3.9411823129015207`*^9}},ExpressionUUID->"be6a3b43-9c27-4fdb-b2bc-\
c1501199e298"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mgfcombinationW2", "=", 
   RowBox[{
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{1, 2}, {Null, {{1, 2}, {1, 2}}}]]}, 
       TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQDQEf7BnQAHuMiLHasoU2ysJO3OfnvbEXOBGlLvR2
0X578YN7LQ+9tnco33X8euLy/Wtv7zepePTK3mGt8us52qv3a82c/JqP4ZV9
QtPxJGWPdftZ3Dg/NEu/tD9h0nbyZNSG/WXL2SbHmb6wj5iQctTOcuN+F7Ec
CXW/5/Ybovrfvdm3cX9KGgg8s/8QuEOu9fXG/cZgcNn+BZRffFn9/Mbki/Yr
oOoVkp5ubtU6bx8ANe/581v2Hyaetj8Atc9/9sbAI/+P2ztA3eM8kUFXvuyI
vQLUvf8W/eaQ/H7AXgHqn6tp75e2c+62/3Ac4l80/9uj+d8ezf/2aP63R/O/
PZr/7dH8b4/mf3uY/39A+TD/74CqV4L6PwFq3kuo/y9A7QuE+h/mHleo/2Hu
hfkf5p/rUP/D/AsAKn8GqA==
          "], {
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
            ArrowBox[
             BezierCurveBox[{
              1, {0.5000000000000006, -0.16444074718311627`}, 2}], 0.01273], 
            ArrowBox[
             BezierCurveBox[{
              1, {0.5000000000000001, 0.16444074718311646`}, 2}], 0.01273]}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
            DiskBox[1, 0.01273], DiskBox[2, 0.01273]}}]],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None], "\[Sigma]2"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9315928549194493`*^9, 3.931592867338974*^9}, 
   3.9376400384507947`*^9, {3.9411814753448896`*^9, 3.9411814762870245`*^9}},
 CellLabel->
  "In[952]:=",ExpressionUUID->"51876edb-9b86-484e-aaef-2b5e085be7b1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Diagrams", "Subsubsection",
 CellChangeTimes->{{3.93165354849584*^9, 
  3.9316535496821985`*^9}},ExpressionUUID->"d944f6ba-1a71-4db1-b884-\
89c11c9e46e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2}, {Null, {{1, 2}, {1, 2}}}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQDQEf7BnQAHuMiLHasoU2ysJO3OfnvbEXOBGlLvR2
0X578YN7LQ+9tnco33X8euLy/Wtv7zepePTK3mGt8us52qv3a82c/JqP4ZV9
QtPxJGWPdftZ3Dg/NEu/tD9h0nbyZNSG/WXL2SbHmb6wj5iQctTOcuN+F7Ec
CXW/5/Ybovrfvdm3cX9KGgg8s/8QuEOu9fXG/cZgcNn+BZRffFn9/Mbki/Yr
oOoVkp5ubtU6bx8ANe/581v2Hyaetj8Atc9/9sbAI/+P2ztA3eM8kUFXvuyI
vQLUvf8W/eaQ/H7AXgHqn6tp75e2c+62/3Ac4l80/9uj+d8ezf/2aP63R/O/
PZr/7dH8b4/mf3uY/39A+TD/74CqV4L6PwFq3kuo/y9A7QuE+h/mHleo/2Hu
hfkf5p/rUP/D/AsAKn8GqA==
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000006, -0.16444074718311627`}, 2}], 0.01273], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000001, 0.16444074718311646`}, 2}], 0.01273]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.01273], DiskBox[2, 0.01273]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{"-", "6"}], 
    RowBox[{"betaeqv", "[", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "4", "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.931592878683523*^9, 3.931592884655236*^9}, 
   3.937640039924084*^9},
 CellLabel->
  "In[955]:=",ExpressionUUID->"4b89c949-c345-4393-bacb-3b57e7f61ea2"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox["\[Beta]", 
        StyleBox["eqv", FontSlant -> "Plain"]], TraditionalForm], 
     "errors" -> {}, "input" -> "\\beta^{\\mathrm{eqv}}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "31d87503-209b-42e1-96b0-589ae8be9462"],
 " combination"
}], "Subsubsection",
 CellChangeTimes->{{3.9411815669686007`*^9, 
  3.9411815938361254`*^9}},ExpressionUUID->"1dc52c78-c44c-48a1-9d7f-\
6ded9f02eef5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"beqvsW2", "=", 
   RowBox[{
    RowBox[{"-", "6"}], " ", 
    RowBox[{"betaeqv", "[", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "4", "}"}]}], "]"}], "\[Sigma]2"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.941181599770092*^9, 3.9411816087917995`*^9}, 
   3.941181731851739*^9},ExpressionUUID->"73f548ea-447b-43f5-b4b3-\
b3e574c0bb66"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Weight 3", "Subsection",
 CellChangeTimes->{{3.92232883671029*^9, 3.922328847296007*^9}, 
   3.9223454247971306`*^9},ExpressionUUID->"f503e32a-899d-4856-9f30-\
90535c80cb90"],

Cell[CellGroupData[{

Cell["MGF combination", "Subsubsection",
 CellChangeTimes->{{3.9411822891041017`*^9, 
  3.941182291612622*^9}},ExpressionUUID->"63260935-875f-4d1e-8bb7-\
99648dffc752"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mgfcombinationW3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "3"], 
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           Graph[{1, 2}, {Null, {{1, 2}, {1, 2}, {1, 2}}}]]}, 
          TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQDQEf7BnQAHuMiLHasoU2ysJO3OfnvbEXOBGlLvR2
0X578YN7LQ+9tnco33X8euLy/Wtv7zepePTK3mGt8us52qv3a82c/JqP4ZV9
QtPxJGWPdftZ3Dg/NEu/tD9h0nbyZNSG/WXL2SbHmb6wj5iQctTOcuN+F7Ec
CXW/5/Ybovrfvdm3cX9KGgg8s/8QuEOu9fXG/cZgcNn+BZRffFn9/Mbki/Yr
oOoVkp5ubtU6bx8ANe/581v2Hyaetj8Atc9/9sbAI/+P2ztA3eM8kUFXvuyI
vQLUvf8W/eaQ/H7AXgHqn6tp75e2c+62/3Ac4l80/9uj+d8ezf/2aP63R/O/
PZr/7dH8b4/mf3uY/39A+TD/74CqV4L6PwFq3kuo/y9A7QuE+h/mHleo/2Hu
hfkf5p/rUP/D/AsAKn8GqA==
             "], {
              {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.5000000000000006, -0.16444074718311627`}, 2}], 
                0.01273], ArrowBox[{1, 2}, 0.01273], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.5000000000000001, 0.16444074718311646`}, 2}], 
                0.01273]}, 
              {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
               DiskBox[1, 0.01273], DiskBox[2, 0.01273]}}]],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->"NetworkGraphics",
        FormatType->TraditionalForm,
        FrameTicks->None]}], "+", 
      RowBox[{
       FractionBox["4", "3"], 
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           Graph[{1, 2, 3}, {Null, {{1, 2}, {1, 3}, {2, 3}}}]]}, 
          
          TagBox[GraphicsGroupBox[
            GraphicsComplexBox[{{-0.8660254037844384, -0.49999999999999933`}, \
{1.8369701987210297`*^-16, 1.}, {0.8660254037844389, -0.5000000000000012}}, {
              {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
               ArrowBox[{{1, 2}, {1, 3}, {2, 3}}, 0.020399597244776385`]}, 
              {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
               DiskBox[1, 0.020399597244776385], 
               DiskBox[2, 0.020399597244776385], 
               DiskBox[3, 0.020399597244776385]}}]],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->"NetworkGraphics",
        FormatType->TraditionalForm,
        FrameTicks->None]}]}], ")"}], "\[Sigma]3"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.931592983122888*^9, 3.9315930003016047`*^9}, 
   3.9376400680688763`*^9},
 CellLabel->
  "In[2097]:=",ExpressionUUID->"05095559-e731-4bfd-83f4-3749cbba380c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Diagrams", "Subsubsection",
 CellChangeTimes->{{3.931653670077074*^9, 
  3.9316536710005283`*^9}},ExpressionUUID->"0b8da2ee-cf8e-41d8-83a1-\
5560be9f4bca"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2}, {Null, {{1, 2}, {1, 2}, {1, 2}}}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQDQEf7BnQAHuMiLHasoU2ysJO3OfnvbEXOBGlLvR2
0X578YN7LQ+9tnco33X8euLy/Wtv7zepePTK3mGt8us52qv3a82c/JqP4ZV9
QtPxJGWPdftZ3Dg/NEu/tD9h0nbyZNSG/WXL2SbHmb6wj5iQctTOcuN+F7Ec
CXW/5/Ybovrfvdm3cX9KGgg8s/8QuEOu9fXG/cZgcNn+BZRffFn9/Mbki/Yr
oOoVkp5ubtU6bx8ANe/581v2Hyaetj8Atc9/9sbAI/+P2ztA3eM8kUFXvuyI
vQLUvf8W/eaQ/H7AXgHqn6tp75e2c+62/3Ac4l80/9uj+d8ezf/2aP63R/O/
PZr/7dH8b4/mf3uY/39A+TD/74CqV4L6PwFq3kuo/y9A7QuE+h/mHleo/2Hu
hfkf5p/rUP/D/AsAKn8GqA==
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000006, -0.16444074718311627`}, 2}], 0.01273], 
           ArrowBox[{1, 2}, 0.01273], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000001, 0.16444074718311646`}, 2}], 0.01273]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.01273], DiskBox[2, 0.01273]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "30"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "6", "}"}]}], "]"}]}], "+", 
    SubscriptBox["\[Zeta]", "3"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9315930116070957`*^9, 3.93159301180969*^9}, 
   3.937640069466872*^9},
 CellLabel->
  "In[2098]:=",ExpressionUUID->"d00d04dd-4210-4a65-9cd3-567bbd2e5173"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3}, {Null, {{1, 2}, {1, 3}, {2, 3}}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{-0.8660254037844384, -0.49999999999999933`}, {
         1.8369701987210297`*^-16, 1.}, {
         0.8660254037844389, -0.5000000000000012}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {2, 3}}, 0.020399597244776385`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.020399597244776385], DiskBox[2, 0.020399597244776385],
            DiskBox[3, 0.020399597244776385]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{"-", "30"}], " ", 
    RowBox[{"betaeqv", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", 
      RowBox[{"{", "6", "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9315930164403877`*^9, 3.931593019580856*^9}, 
   3.9376400714321394`*^9},
 CellLabel->
  "In[2099]:=",ExpressionUUID->"090a7a29-6614-4e1b-82b3-25c04d2be11b"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox["\[Beta]", 
        StyleBox["eqv", FontSlant -> "Plain"]], TraditionalForm], 
     "errors" -> {}, "input" -> "\\beta^{\\mathrm{eqv}}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e25c568d-5a8a-45d6-ae22-7a60a9da1d04"],
 " combination"
}], "Subsubsection",
 CellChangeTimes->{{3.9411815669686007`*^9, 
  3.9411815938361254`*^9}},ExpressionUUID->"b2bb0cb6-fa2a-4b60-b183-\
53503a78a743"],

Cell[BoxData[
 RowBox[{
  RowBox[{"beqvsW3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "50"}], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "6", "}"}]}], "]"}]}], "+", 
      FractionBox[
       SubscriptBox["\[Zeta]", "3"], "3"]}], ")"}], "\[Sigma]3"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.941181599770092*^9, 3.9411816087917995`*^9}, {
  3.9411816551559334`*^9, 3.941181673570174*^9}, {3.9411817369183807`*^9, 
  3.9411817394677963`*^9}},
 CellLabel->
  "In[972]:=",ExpressionUUID->"a03b4a39-24c7-4468-8574-f9129370c957"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Weight 4", "Subsection",
 CellChangeTimes->{{3.922329079768285*^9, 
  3.9223290805844593`*^9}},ExpressionUUID->"8240bd92-3eb7-4cfe-9dce-\
c1398695c726"],

Cell[CellGroupData[{

Cell["MGF combination", "Subsubsection",
 CellChangeTimes->{{3.941182275416545*^9, 
  3.941182277139658*^9}},ExpressionUUID->"3ff5a3f6-efa8-4694-8fa6-\
063ab1d890bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mgfcombinationW4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "24"], 
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           Graph[{1, 2}, {Null, {{1, 2}, {1, 2}, {1, 2}, {1, 2}}}]]}, 
          TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxd0mtIk1Ecx/GHEJe0JLrYJFizQQNFhbZeLMzf0C5GUFsk2Ai1tYSgrIzM
V0NzK3tROawkjMBRKoTiimRdz5PNpigtGyIlBN12zxZ0sQRL23kG/Q88PBw4
nPP/wDfHcmzPoUWCIJTMfwv/5EpAIEu2f6V2fVdnkXpFyRL/jTiWDZs1yz+7
GFY/fawfjMFw+oFv8kA3651iuob3URh61bHrebdZ7rW2WKYQRfUZn0Vd1sfS
tmUkmtdEMKw7OzJi7mf13eltlRvDqGi1DhXr3WxL1hGFZlcI/eZL0/Enbmat
WVhBJEwepSPmZtp/K4Aw358MaPzug+Po4edVlk93Hbl+GPl9odAbJJyjEPl7
uzvcJu8fHwx8nlKnkL+23gsVn3fONbs4+6cIFfdM1Hy5dS7jIRK+pLesrvz3
dl8cjdp7rcGlLSxS2KR8/TaGxuLKZ7UVF9n38oBT9mPer8uwz0w42YXjDY8+
yKMQXhXeTE+7zLJsh+U2dQRitr1208AVpj1f+i2oD0Mce77jVPwq+zWtjBYY
QxBMhn2dXe2sivsFxU6b+2M728D90n4uZzDPVTUO0Zg8v2rqa4FV4U/d1yIz
v5DVjabe69uszDwx5kvNI++543mn8ULg8xYZZh0ddjHlaT66N18cug+Be4kf
xA/iB/GD+EH8IH4QP4gfxA/iB/GD+EH8IH40/e8H6R+kf5D+QfoH6R+kf5D+
QfqH1P8M30v9e/j5dbz/an5fhPf/kr9n4v1L82zl/UvzSv1Lnknev+T9C7f1
+ko=
             "], {
              {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.5000000000000006, -0.16444074718311627`}, 2}], 
                0.01273], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.49999999999998584`, -0.054978669647312614`}, 2}], 
                0.01273], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.49999999999998607`, 0.0549786696473126}, 2}], 0.01273],
                ArrowBox[
                BezierCurveBox[{
                 1, {0.5000000000000001, 0.16444074718311646`}, 2}], 
                0.01273]}, 
              {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
               DiskBox[1, 0.01273], DiskBox[2, 0.01273]}}]],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->"NetworkGraphics",
        FormatType->TraditionalForm,
        FrameTicks->None]}], "+", 
      RowBox[{
       FractionBox["1", "4"], 
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           Graph[{1, 3, 4, 2}, {Null, {{1, 2}, {1, 3}, {4, 2}, {4, 3}}}]]}, 
          
          TagBox[GraphicsGroupBox[
            GraphicsComplexBox[{{-1., 
             1.0106430996148606`*^-15}, {-7.044813998280222*^-16, 1.}, {
             6.049014748177263*^-16, -1.}, {1., -1.133107779529596*^-15}}, {
              {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
               ArrowBox[{{1, 2}, {1, 3}, {2, 4}, {3, 4}}, 
                0.02261146496815286]}, 
              {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
               DiskBox[1, 0.02261146496815286], 
               DiskBox[2, 0.02261146496815286], 
               DiskBox[3, 0.02261146496815286], 
               DiskBox[4, 0.02261146496815286]}}]],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->"NetworkGraphics",
        FormatType->TraditionalForm,
        FrameTicks->None]}], "+", 
      RowBox[{
       FractionBox["3", "8"], 
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           Graph[{1, 2, 3}, {Null, {{1, 2}, {1, 2}, {1, 3}, {1, 3}}}]]}, 
          TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxd0mtIk2EUB/CHGM0lxNDoYqGzRQMlELaEgXhesotBpLMvMcTWUutD0spL
F/oQyQrsphhkFKJGLShrL0EMw55ZyhwJMyTUglrFmrpZa44aTF1u7znvhx4Y
44zDOf8fO/nWU1V1qxhjZSuf1Lf0IqCsXqff/kgsoV/WtHUfMJ4foFqg37XZ
uzJ93WHwe8y6rPk+DhuGBo1vQqA+O+CZPOrg/Z+44dy3OVD3a0P3C5/wgrud
obVsDooue6za8mdcsVcVad08C07DFa/X7OQtjtWdNTtnQGivHSk1inz3+pMb
dQeD0GW+9TP8WuS19an3A6ZMrlx7SOT69JuQ68YJnU889l7u11gDL+wFPnle
MPgRIh3v5H0V90TTcNIDGsxT1sF25LUMA8O8y32JjE1/3cDQ86H+18Orqlcw
jl7yC6PpGshvk/qB/DZpHpC/XdoH5PdLeYD8NikvkH9U8gD5M6rSXiA/1eSn
/q3op3mz6Kd9JvRfwjx70G/BvOS3oGcS/UXotf2pudDl/C3X1qa8/O+5Ubm/
MKsn8PZmVJ7XoC9uiyej8r5kdUJZemYBpjDPvqcXX1YGFuAE5v0S8zaGD8fA
jR7fWOrFgKHXkPYnIC79/7Ats/h6tiMBLuwfPNS6/3nOIlhwnuKBIj50YxHG
cd+dMW+zki2BBfNMzx/JKTm9BALm7b3m/7zl60qNntuqXvvximVQ/+eP4D2Q
X4P3Qn4N3hP5Bbw38rvwHslfjvdK/h68Z/L78d7JP4M1+R9jP/krcR753biP
/JSH/JSX/OQhP3n/AS5iGLI=
             "], {
              {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.5000000000000006, -0.16444074718311605`}, 2}], 
                0.02261146496815286], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.5000000000000006, 0.16444074718311683`}, 2}], 
                0.02261146496815286], 
               ArrowBox[
                BezierCurveBox[{
                 1, {1.499999999999998, 0.16444074718311621`}, 3}], 
                0.02261146496815286], 
               ArrowBox[
                BezierCurveBox[{
                 1, {1.4999999999999984`, -0.1644407471831161}, 3}], 
                0.02261146496815286]}, 
              {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
               DiskBox[1, 0.02261146496815286], 
               DiskBox[2, 0.02261146496815286], 
               DiskBox[3, 0.02261146496815286]}}]],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->"NetworkGraphics",
        FormatType->TraditionalForm,
        FrameTicks->None]}]}], ")"}], 
    SuperscriptBox["\[Sigma]2", "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9315902794703293`*^9, 3.9315903038095*^9}, 
   3.931590379040132*^9, {3.9315931549396296`*^9, 3.9315931604047403`*^9}, 
   3.937640077907217*^9},
 CellLabel->
  "In[2102]:=",ExpressionUUID->"0c4a3a1a-9206-4db2-9e87-ec4afeeab97c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Diagrams", "Subsubsection",
 CellChangeTimes->{{3.9316536800170727`*^9, 
  3.931653680774889*^9}},ExpressionUUID->"b5d1bede-5d96-43dd-bf55-\
6de9299a750d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2}, {Null, {{1, 2}, {1, 2}, {1, 2}, {1, 2}}}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxd0mtIk1Ecx/GHEJe0JLrYJFizQQNFhbZeLMzf0C5GUFsk2Ai1tYSgrIzM
V0NzK3tROawkjMBRKoTiimRdz5PNpigtGyIlBN12zxZ0sQRL23kG/Q88PBw4
nPP/wDfHcmzPoUWCIJTMfwv/5EpAIEu2f6V2fVdnkXpFyRL/jTiWDZs1yz+7
GFY/fawfjMFw+oFv8kA3651iuob3URh61bHrebdZ7rW2WKYQRfUZn0Vd1sfS
tmUkmtdEMKw7OzJi7mf13eltlRvDqGi1DhXr3WxL1hGFZlcI/eZL0/Enbmat
WVhBJEwepSPmZtp/K4Aw358MaPzug+Po4edVlk93Hbl+GPl9odAbJJyjEPl7
uzvcJu8fHwx8nlKnkL+23gsVn3fONbs4+6cIFfdM1Hy5dS7jIRK+pLesrvz3
dl8cjdp7rcGlLSxS2KR8/TaGxuLKZ7UVF9n38oBT9mPer8uwz0w42YXjDY8+
yKMQXhXeTE+7zLJsh+U2dQRitr1208AVpj1f+i2oD0Mce77jVPwq+zWtjBYY
QxBMhn2dXe2sivsFxU6b+2M728D90n4uZzDPVTUO0Zg8v2rqa4FV4U/d1yIz
v5DVjabe69uszDwx5kvNI++543mn8ULg8xYZZh0ddjHlaT66N18cug+Be4kf
xA/iB/GD+EH8IH4QP4gfxA/iB/GD+EH8IH40/e8H6R+kf5D+QfoH6R+kf5D+
QfqH1P8M30v9e/j5dbz/an5fhPf/kr9n4v1L82zl/UvzSv1Lnknev+T9C7f1
+ko=
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000006, -0.16444074718311627`}, 2}], 0.01273], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.49999999999998584`, -0.054978669647312614`}, 2}], 0.01273],
            ArrowBox[
            BezierCurveBox[{
             1, {0.49999999999998607`, 0.0549786696473126}, 2}], 0.01273], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000001, 0.16444074718311646`}, 2}], 0.01273]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.01273], DiskBox[2, 0.01273]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "504"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "8", "}"}]}], "]"}]}], "+", 
    RowBox[{"216", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"432", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.931593171777423*^9, 3.93159318617737*^9}, 
   3.9376400795611715`*^9},
 CellLabel->
  "In[2103]:=",ExpressionUUID->"c5183a3e-919e-44ba-ab5b-91170709d6f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 3, 4, 2}, {Null, {{1, 2}, {1, 3}, {4, 2}, {4, 3}}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{-1., 
         1.0106430996148606`*^-15}, {-7.044813998280222*^-16, 1.}, {
         6.049014748177263*^-16, -1.}, {1., -1.133107779529596*^-15}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {2, 4}, {3, 4}}, 0.02261146496815286]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
           DiskBox[3, 0.02261146496815286], 
           DiskBox[4, 0.02261146496815286]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{"-", "140"}], " ", 
    RowBox[{"betaeqv", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", 
      RowBox[{"{", "8", "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9315932018892183`*^9, 3.9315932056469984`*^9}, 
   3.937640081586965*^9},
 CellLabel->
  "In[2104]:=",ExpressionUUID->"a5e33ccb-f4f0-4923-9781-da00b24aea20"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3}, {Null, {{1, 2}, {1, 2}, {1, 3}, {1, 3}}}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxd0mtIk2EUB/CHGM0lxNDoYqGzRQMlELaEgXhesotBpLMvMcTWUutD0spL
F/oQyQrsphhkFKJGLShrL0EMw55ZyhwJMyTUglrFmrpZa44aTF1u7znvhx4Y
44zDOf8fO/nWU1V1qxhjZSuf1Lf0IqCsXqff/kgsoV/WtHUfMJ4foFqg37XZ
uzJ93WHwe8y6rPk+DhuGBo1vQqA+O+CZPOrg/Z+44dy3OVD3a0P3C5/wgrud
obVsDooue6za8mdcsVcVad08C07DFa/X7OQtjtWdNTtnQGivHSk1inz3+pMb
dQeD0GW+9TP8WuS19an3A6ZMrlx7SOT69JuQ68YJnU889l7u11gDL+wFPnle
MPgRIh3v5H0V90TTcNIDGsxT1sF25LUMA8O8y32JjE1/3cDQ86H+18Orqlcw
jl7yC6PpGshvk/qB/DZpHpC/XdoH5PdLeYD8NikvkH9U8gD5M6rSXiA/1eSn
/q3op3mz6Kd9JvRfwjx70G/BvOS3oGcS/UXotf2pudDl/C3X1qa8/O+5Ubm/
MKsn8PZmVJ7XoC9uiyej8r5kdUJZemYBpjDPvqcXX1YGFuAE5v0S8zaGD8fA
jR7fWOrFgKHXkPYnIC79/7Ats/h6tiMBLuwfPNS6/3nOIlhwnuKBIj50YxHG
cd+dMW+zki2BBfNMzx/JKTm9BALm7b3m/7zl60qNntuqXvvximVQ/+eP4D2Q
X4P3Qn4N3hP5Bbw38rvwHslfjvdK/h68Z/L78d7JP4M1+R9jP/krcR753biP
/JSH/JSX/OQhP3n/AS5iGLI=
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000006, -0.16444074718311605`}, 2}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000006, 0.16444074718311683`}, 2}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{1, {1.499999999999998, 0.16444074718311621`}, 3}],
             0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {1.4999999999999984`, -0.1644407471831161}, 3}], 
            0.02261146496815286]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
           DiskBox[3, 0.02261146496815286]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{"72", " ", 
    RowBox[{"betaeqv", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.931593209366102*^9, 3.9315932121773777`*^9}, 
   3.9376400835718164`*^9},
 CellLabel->
  "In[2105]:=",ExpressionUUID->"978a42a1-4f96-45af-8a19-699a6f324126"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox["\[Beta]", 
        StyleBox["eqv", FontSlant -> "Plain"]], TraditionalForm], 
     "errors" -> {}, "input" -> "\\beta^{\\mathrm{eqv}}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9534fff3-7e41-4173-b1d8-34d8f5602182"],
 " combination"
}], "Subsubsection",
 CellChangeTimes->{{3.9411815669686007`*^9, 
  3.9411815938361254`*^9}},ExpressionUUID->"6a08e497-e28f-40ce-b281-\
a2d2f34a65d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"beqvsW4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "56"}], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"{", "8", "}"}]}], "]"}]}], "+", 
      RowBox[{"36", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}]}], ")"}], 
    SuperscriptBox["\[Sigma]2", "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.941181599770092*^9, 3.9411816087917995`*^9}, {
  3.9411816551559334`*^9, 3.941181673570174*^9}, {3.941181710337146*^9, 
  3.941181710729975*^9}, {3.9411817490376606`*^9, 3.9411817510345573`*^9}, {
  3.941181813406193*^9, 3.94118181615516*^9}},
 CellLabel->
  "In[982]:=",ExpressionUUID->"5de1a331-3700-4395-8034-c085422cb5b9"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Weight 5", "Subsection",
 CellChangeTimes->{{3.9223296852762065`*^9, 
  3.9223296861653395`*^9}},ExpressionUUID->"883a1bbc-d885-4e11-b7d0-\
51f06209b98a"],

Cell[CellGroupData[{

Cell["MGF combination", "Subsubsection",
 CellChangeTimes->{{3.9411822635494924`*^9, 
  3.941182265602663*^9}},ExpressionUUID->"3175027d-2e08-469b-a319-\
d42aa35dcaa1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mgfcombinationW5", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           
           Graph[{1, 2}, {Null, {{1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 2}}}, {
            FormatType -> TraditionalForm}]]}, 
          TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxd0m1IU1Ecx/GbRGaFtAorhFxbOXEkpStYRL9hFsVgc+GLWhZrLV9UoxfB
FCqIQqsXUSYkPSCbPayoicMFWthZY3InvljLhbEMKqg91i4RLdIepp47uOfA
5XLgcM7/A9+11pN7jxZxHFef/2b+c0sAx6zi5hV1lQ9c25TL6xeHezJYGjKr
ln3tJVj5clgbSEPX+oyfOOwmnndE0/YpBZ1Hmb6jfkyqb3alS7kULOd5q3J3
H5m/q0S4UJ5ESNMxOmruJw73gq5DmxPYd802sl3rJQ1lJ1apDHH0m69+y7zw
ElvLzPoCwTS4pj3tJXWzaxwJuj81rgp7j0TwkJ6XWz8PtFeH0Ujvi8djEDrH
4KfvGW97TcF/PHR0nh2d3IYKRxByOu/f3qmFq3N+yKnnTUv2/sWS5xD4OW/0
T4Xjsj8Dbsm5Y5s2Xif7k7p5ZbG835V7+n7yBlnXbfHx3/P+pqohz+tbxOIz
RAOLUuCyoTNFsh7y6N7pgFqRhDPYFH+id5JgVUOuUpsAFytVu2tdBHbt9Ftj
HE6DENEPu4iV+j/Mel2klvrFvWP9lWKDJVI4H2vOKmzl4cJ9e+yyn42tY4X3
jteM9P2I8oV5Dtw9W/NREwRH5+0wT/92d/vBUc8WGWf0TQ0VvIwfjB+MH4wf
jB+MH4wfjB8aqR9tUj8mpX7opX7YpX4clPpxSerHVqkfTP9g+gfTP5j+wfQP
pn8w/YPpH2L/v+he7H+QnlfQ/i30viTt/xV9z0T7F+fZSfsX5xX7Fz0TtH/R
+x+SoQPP
             "], {
              {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.5000000000000006, -0.16444074718311627`}, 2}], 
                0.01273], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.5000000000000092, -0.08242834963524434}, 2}], 0.01273],
                ArrowBox[{1, 2}, 0.01273], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.5000000000000092, 0.08242834963524434}, 2}], 0.01273], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.5000000000000001, 0.16444074718311646`}, 2}], 
                0.01273]}, 
              {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
               DiskBox[1, 0.01273], DiskBox[2, 0.01273]}}]],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->"NetworkGraphics",
        FormatType->TraditionalForm,
        FrameTicks->None], "72"], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        GraphicsBox[
         NamespaceBox["NetworkGraphics",
          DynamicModuleBox[{Typeset`graph = HoldComplete[
            
            Graph[{1, 2, 3}, {
             Null, {{1, 2}, {1, 2}, {1, 2}, {1, 3}, {1, 3}}}, {
             FormatType -> TraditionalForm}]]}, 
           TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxd0mtIk2EUB/CHGM0lxNDoYqGzRQMlELaEgXhesotBpLMvMcTWUutD0spL
F/oQyQrsphhkFKJGLShrL0EMw55ZyhwJMyTUglrFmrpZa44aTF1u7znvhx4Y
44zDOf8fO/nWU1V1qxhjZSuf1Lf0IqCsXqff/kgsoV/WtHUfMJ4foFqg37XZ
uzJ93WHwe8y6rPk+DhuGBo1vQqA+O+CZPOrg/Z+44dy3OVD3a0P3C5/wgrud
obVsDooue6za8mdcsVcVad08C07DFa/X7OQtjtWdNTtnQGivHSk1inz3+pMb
dQeD0GW+9TP8WuS19an3A6ZMrlx7SOT69JuQ68YJnU889l7u11gDL+wFPnle
MPgRIh3v5H0V90TTcNIDGsxT1sF25LUMA8O8y32JjE1/3cDQ86H+18Orqlcw
jl7yC6PpGshvk/qB/DZpHpC/XdoH5PdLeYD8NikvkH9U8gD5M6rSXiA/1eSn
/q3op3mz6Kd9JvRfwjx70G/BvOS3oGcS/UXotf2pudDl/C3X1qa8/O+5Ubm/
MKsn8PZmVJ7XoC9uiyej8r5kdUJZemYBpjDPvqcXX1YGFuAE5v0S8zaGD8fA
jR7fWOrFgKHXkPYnIC79/7Ats/h6tiMBLuwfPNS6/3nOIlhwnuKBIj50YxHG
cd+dMW+zki2BBfNMzx/JKTm9BALm7b3m/7zl60qNntuqXvvximVQ/+eP4D2Q
X4P3Qn4N3hP5Bbw38rvwHslfjvdK/h68Z/L78d7JP4M1+R9jP/krcR753biP
/JSH/JSX/OQhP3n/AS5iGLI=
              "], {
               {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.5000000000000006, -0.16444074718311605`}, 2}], 
                 0.02261146496815286], ArrowBox[{1, 2}, 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.5000000000000006, 0.16444074718311683`}, 2}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {1.499999999999998, 0.16444074718311621`}, 3}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {1.4999999999999984`, -0.1644407471831161}, 3}], 
                 0.02261146496815286]}, 
               {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
                DiskBox[1, 0.02261146496815286], 
                DiskBox[2, 0.02261146496815286], 
                DiskBox[3, 0.02261146496815286]}}]],
            MouseAppearanceTag["NetworkGraphics"]],
           AllowKernelInitialization->False]],
         DefaultBaseStyle->"NetworkGraphics",
         FormatType->TraditionalForm,
         FrameTicks->None]}], "36"], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        GraphicsBox[
         NamespaceBox["NetworkGraphics",
          DynamicModuleBox[{Typeset`graph = HoldComplete[
            
            Graph[{1, 2, 3}, {
             Null, {{1, 2}, {1, 2}, {1, 2}, {1, 3}, {2, 3}}}, {
             FormatType -> TraditionalForm}]]}, 
           TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJwBQQK+/SFib1JlAgAAACMAAAACAAAAqExY6Hq267/0///////fvwqKnkw5
eao8AAAAAAAA8D+tTFjoerbrPwsAAAAAAOC/+/sDjG2P6r9bpY+W7s/Tv65/
RDlYO+q/LgvxrbC+0L+WnNdwe9Tpv+zt4wjibMu/rSHkGRRb6b+0r5Vo9nHF
vzf56RVqz+i/EDjb0VEgv78q+TIW0DHov0h1cjHqlbO/1vHcaqOC57/AmPVe
Fpegvzf4mctLwua/AG4v8t7AhT9O5oYQAlnXv+bw+642iuM/oDnireC21b9C
6VTjA+HkPzgTVrhE9NO/uaflcl4t5j9wTgH8OBLSvwpr4JWBbuc/0ibz4doR
0L+QX5Uor6PoPyiCXY6z6Mu/jJcGHDDM6T9IDRuS7HXHvyPASuJU5+o/rFjV
DgPOwr+6Zn7WdfTrP3j2oiT6Aue/X838rOvo179RidHD/9jlvzOAlcSpztW/
GezABE685L8DLw04YJjTvzq5XneNreO/DL8qUV5H0b9spVdqXq3iv/yrgVcG
us2/CUMtjFi84b+4npbLebXIv9UvZ5EK2+C/3KRTjQ+Ew79/2RTg+Qngv9iG
33e1Uby/vFH5crzQw7+mhG4I+VHfPzxr7fVdz8C/l1nvZXEJ4T/gmyqRViW8
v7ROLka9cuI/cJtyk4Y4t78OZzs6CuTjP9hXoXM227K/+Wslmn1c5T8gAQt4
9x+uv4b7OII42+Y/oM888Sqyp7+ihfhWWF/oP7AKRcXVcKK/utJHS/fn6T/f
+DxE
              "], {
               {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {-0.6796738226668951, 0.3924098644778713}, 2}], 
                 0.020399597244776385`], 
                ArrowBox[{1, 2}, 0.020399597244776385`], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {-0.18635158111754713`, 0.10759013552212354`}, 2}], 
                 0.020399597244776385`], 
                ArrowBox[{1, 3}, 0.020399597244776385`], 
                ArrowBox[{2, 3}, 0.020399597244776385`]}, 
               {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
                DiskBox[1, 0.020399597244776385], 
                DiskBox[2, 0.020399597244776385], 
                DiskBox[3, 0.020399597244776385]}}]],
            MouseAppearanceTag["NetworkGraphics"]],
           AllowKernelInitialization->False]],
         DefaultBaseStyle->"NetworkGraphics",
         FormatType->TraditionalForm,
         FrameTicks->None]}], "9"], "-", 
      FractionBox[
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           
           Graph[{1, 2, 3}, {
            Null, {{1, 2}, {1, 2}, {1, 3}, {1, 3}, {2, 3}}}, {
            FormatType -> TraditionalForm}]]}, 
          TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1zwlM21UcB/CurTjKOYboolGmDpfqhqhh5ViecZsQNxuLBEoYxRjZDEwu
RTbNLrLVWC4BC0PIZDB2IGULgx2k+G3GlmGAcVlaKNrjX3rBtDgGVJpNx//t
JS8vv7xffr/vZ+OneUlZXA6Hs+P/+/i9sEfq+ObqLBYePT5GCBSn98Qcaovn
rB43UbH/xG+1NmFlhVf2RaUL6a2VtX8Nj6Pj6M4YaZwLW/3mVZd/HUFtoy7/
29+dmLvHrLUcGIBqo3VDaLoTXZeUny8W3MY2j/OZ7GEHgkWGUUk4IPS8FTYS
5UBiUWGUS3kFE/PT2S0ldmhOPZCF1TVh23L9wO6bNnByI//5U3OSiG3yYG6a
Djb3Ske0giFNMRaV6aoW7zmTGZ7ZSkTrU67vXBjHjfMzhbItNpIvXuMVhYxB
kGNSHs+1k7GI++apdSP4IVO5+VKLg2wuyai44hhAWZ3PC28OOkliwPPVc0V3
8IrmA0uy3UXapdpA3t2b6Nl3ZKJoYZYcXGx+9V+uHZlD3vZZhw6S70f7Huln
8PYx5a2Ld7XYMKfhi9VW8CIDRJ+cGkfsDVlxuYqBP4QSWcIoDrSmZstUFnh/
OZ7q0zME3x1byqRqM66frh041N0PbeT+KoHBhOmzH5cHnejD0clQk8fXBL3c
WNwtUUMt8RSqR/pw7kTuWo/ESOJz7j3IGNagLu3vrAJfMzE1CKtSNqnRJd76
fm+hheQ3FNbIRdcQuD8uVmBliD71zJfRhk54cjb9dHjvDAlf43dw6aUOyFdE
JSKDjTQNx88LO8+j+eRyijTTQS4Ldt3W5jejZyxh95LdSX5rFffPGWawqKt2
cu0GJKt7Q//IsGJZke70cU+BH/9uuXjKAvedzwaDX5xCXIXrQkSSGYPPhTON
BZNwt4xFNpQZwV/uTlw3q0egMeir9LxpLH9Yda5XocfDi7rX9okn0W565ynD
R3qsF6jkytcnMN38dVvpdj2EbE2stA5rW+0nXbQ/gp1HOGJ23tNnV/eRULov
gc1DTDRPEJuXcPvZvDLWQ/xLWc846yUhetb7xP+wJrr0iL8FKdR/LDap1Pud
BT7Uz28cql9yW7Cd+uvu51VEJTBYoH4vrzW9WMEghPr5adfeONPDgMt60FaZ
dbhax+BZ6q/puCWMNTOIoP56WodQfyftf5n6/ek8HvXz+ey+XdT/M80TQP2B
NO9e6ldQzxO/4EfW+x8nVlp0
             "], {
              {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.6796738226668951, 0.3924098644778713}, 2}], 
                0.020399597244776385`], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.18635158111754713`, 0.10759013552212354`}, 2}], 
                0.020399597244776385`], 
               ArrowBox[
                BezierCurveBox[{
                 1, {9.175601618325135*^-15, -0.21518027104425425`}, 3}], 
                0.020399597244776385`], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-4.163718381424851*^-15, -0.7848197289557464}, 3}], 
                0.020399597244776385`], 
               ArrowBox[{2, 3}, 0.020399597244776385`]}, 
              {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
               DiskBox[1, 0.020399597244776385], 
               DiskBox[2, 0.020399597244776385], 
               DiskBox[3, 0.020399597244776385]}}]],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->"NetworkGraphics",
        FormatType->TraditionalForm,
        FrameTicks->None], "6"], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        GraphicsBox[
         NamespaceBox["NetworkGraphics",
          DynamicModuleBox[{Typeset`graph = HoldComplete[
            
            Graph[{1, 2, 3, 4}, {
             Null, {{1, 2}, {1, 3}, {1, 4}, {1, 4}, {2, 3}}}, {
             FormatType -> TraditionalForm}]]}, 
           TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1z2tIk3EUBvBXY5Y23JCSMnMZIhopkogk1GNDI8ELWxcNZ8v7B81UCifY
tJTAstRmWEtERVErgygp2VIxN0lN0+W7le195zRTtxniZZKa/YM6cDg8D+fL
zzvlqjjdkaIoH7J/r67HHn9Wt4Stgdx25f5JdDDuaYHhVDj1b7QtfCOH5Bfu
oPcdsOB/3ziSPT/tMYkjio7ILvNPDCsrfzgUGJCcUau1WxdRVhDtHWDQw7SR
XduxbMMgdYXxE+khdekW5ditKFEO8yLNNC4KJXGj6xY8WIpLen+XRpTGJspc
X0BfPGebjqFRXfXUf2RtHq6SsfpmPxqnOwsT61bmIKzpEgo9aTSHKqtmUydw
O8iyqiG5wm7LKJXqcNiVuxzmT2PSKSJHLBnDhYJT88WxNNLZE1LnNyNY6ywb
kFfQ8O0NrVGoB3HJd8vgNk3Dvz9RXj+kRdCC6ususR4NiuCS4tk+NPXu9RB8
0ePY0fwVZ0E3HLnlTzgyAzzDkvM0xN9w55xdpjZCpTSPOtkWQdEDMmkig0f3
E/g9xJ//3PvtdTODx5VTgzeJPyLX1JUlYvFh56GEGeJvNyUMbbeyCCn6KLtB
/FGCuvbf31kYS2WbM8Qf3j832sgx4VNqU+Yr4ncNLoz9ttsEdY2lbU/aBAId
3Py8uCb4MOXcl8R/5qDTLyv577y2Qy0nfvakQdE6yyJgNfpWEvHzWu6FqNpY
8Cc0sini99rklx4Xs+DxXFJmiP/zw9zX56cZuKRfblERv4egOk8kYTCeyhNn
Ef/4RsyzondG/AEzpiUf
              "], {
               {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
                ArrowBox[{1, 2}, 0.02286523635197532], 
                ArrowBox[{1, 3}, 0.02286523635197532], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.5570336687903829, 0.2402746920570066}, 4}], 
                 0.02286523635197532], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.5570594857583636, 0.6066793135881896}, 4}], 
                 0.02286523635197532], ArrowBox[{2, 3}, 0.02286523635197532]}, 
               {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
                DiskBox[1, 0.02286523635197532], 
                DiskBox[2, 0.02286523635197532], 
                DiskBox[3, 0.02286523635197532], 
                DiskBox[4, 0.02286523635197532]}}]],
            MouseAppearanceTag["NetworkGraphics"]],
           AllowKernelInitialization->False]],
         DefaultBaseStyle->"NetworkGraphics",
         FormatType->TraditionalForm,
         FrameTicks->None]}], "3"], "-", 
      FractionBox[
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           
           Graph[{1, 2, 3, 4}, {
            Null, {{1, 2}, {1, 3}, {1, 4}, {2, 3}, {2, 4}}}, {
            FormatType -> TraditionalForm}]]}, 
          
          TagBox[GraphicsGroupBox[
            GraphicsComplexBox[{{0.933811463554344, 0.869482848690875}, {
             0.9341177427775514, 0.}, {0., 0.43502688266879386`}, {
             1.8676183598099563`, 0.43516953249600193`}}, {
              {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
               ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {2, 3}, {2, 4}}, 
                0.021528196942231848`]}, 
              {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
               DiskBox[1, 0.021528196942231848], 
               DiskBox[2, 0.021528196942231848], 
               DiskBox[3, 0.021528196942231848], 
               DiskBox[4, 0.021528196942231848]}}]],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->"NetworkGraphics",
        FormatType->TraditionalForm,
        FrameTicks->None], "3"], "+", 
      FractionBox[
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           
           Graph[{1, 3, 4, 2}, {
            Null, {{1, 2}, {1, 2}, {1, 3}, {4, 2}, {4, 3}}}, {
            FormatType -> TraditionalForm}]]}, 
          TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQDQEf9jd2Jx07YnLJpjb2xpqNiSf3QMXt60vmWlqf
PmoDUwcTZxI/2tOZeWXP0v3bdRecfbt/Tuq5GA6HQ/Zb9tlYhVu83f/D4dWv
vvPH7JvEipiNpr7Zv6/mZDqb42n7IMEDihOfvN4vVJOsdXbieft5PFaad9Ve
77di9J+06v5F+ybLzdltMa/2W1717p70+LL9HEa7bSxtL/cbrDrNlXv5qv2S
Aluu64tf7D/g/rBKZN11+x0Qev9yiLi9BkTd/vkQffYGEHP2t0LMtTeA2LN/
EcRe+x/VYHfsD4G4y34JxJ37WyHutn8A8cf+bRB/2TdB/Ll/BcTf9kvSzrz4
m/96vwGz06R/kzban853dZTxebV/B5eUnpvtNvvbC3jT9um/3O/gk/8kP2y3
Pati+tYe6Rf7n+z6X7E794B9Tv2NbVoCz/dvOCse3Z1y2D5HNGqXGd+z/SpS
xoHPeo/Zf9SaVeUp9nT/np/s6m+fn7TXjOk/9FXjyf45IO8WnLVvgdD79SDi
9ksg6vZ/g+iz54GYs78YYq79DIg9+4sg9tpfgbhjPxfEXfYKEHfufwBxt/0E
iD/2X4D4y54D4s/9KyH+tgcAYwUe4A==
             "], {
              {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.6644407471831174, 0.664440747183116}, 2}], 
                0.02261146496815286], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.3355592528168825, 0.33555925281688337`}, 2}], 
                0.02261146496815286], ArrowBox[{1, 3}, 0.02261146496815286], 
               ArrowBox[{2, 4}, 0.02261146496815286], 
               ArrowBox[{3, 4}, 0.02261146496815286]}, 
              {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
               DiskBox[1, 0.02261146496815286], 
               DiskBox[2, 0.02261146496815286], 
               DiskBox[3, 0.02261146496815286], 
               DiskBox[4, 0.02261146496815286]}}]],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->"NetworkGraphics",
        FormatType->TraditionalForm,
        FrameTicks->None], "6"]}], ")"}], "\[Sigma]2", " ", "\[Sigma]3"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9315933755478883`*^9, 3.9315933938229685`*^9}, 
   3.937640089767524*^9, {3.9580315714581137`*^9, 
   3.958031581320753*^9}},ExpressionUUID->"fe209ad1-a66b-4d34-8c8f-\
31e7fd68ce75"]
}, Closed]],

Cell[CellGroupData[{

Cell["Diagrams", "Subsubsection",
 CellChangeTimes->{{3.931653691099003*^9, 
  3.931653691936224*^9}},ExpressionUUID->"4f03c678-4ea7-4d95-a73f-\
497189df7aba"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2}, {Null, {{1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 2}}}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxd0m1IU1Ecx/GbRGaFtAorhFxbOXEkpStYRL9hFsVgc+GLWhZrLV9UoxfB
FCqIQqsXUSYkPSCbPayoicMFWthZY3InvljLhbEMKqg91i4RLdIepp47uOfA
5XLgcM7/A9+11pN7jxZxHFef/2b+c0sAx6zi5hV1lQ9c25TL6xeHezJYGjKr
ln3tJVj5clgbSEPX+oyfOOwmnndE0/YpBZ1Hmb6jfkyqb3alS7kULOd5q3J3
H5m/q0S4UJ5ESNMxOmruJw73gq5DmxPYd802sl3rJQ1lJ1apDHH0m69+y7zw
ElvLzPoCwTS4pj3tJXWzaxwJuj81rgp7j0TwkJ6XWz8PtFeH0Ujvi8djEDrH
4KfvGW97TcF/PHR0nh2d3IYKRxByOu/f3qmFq3N+yKnnTUv2/sWS5xD4OW/0
T4Xjsj8Dbsm5Y5s2Xif7k7p5ZbG835V7+n7yBlnXbfHx3/P+pqohz+tbxOIz
RAOLUuCyoTNFsh7y6N7pgFqRhDPYFH+id5JgVUOuUpsAFytVu2tdBHbt9Ftj
HE6DENEPu4iV+j/Mel2klvrFvWP9lWKDJVI4H2vOKmzl4cJ9e+yyn42tY4X3
jteM9P2I8oV5Dtw9W/NREwRH5+0wT/92d/vBUc8WGWf0TQ0VvIwfjB+MH4wf
jB+MH4wfjB8aqR9tUj8mpX7opX7YpX4clPpxSerHVqkfTP9g+gfTP5j+wfQP
pn8w/YPpH2L/v+he7H+QnlfQ/i30viTt/xV9z0T7F+fZSfsX5xX7Fz0TtH/R
+x+SoQPP
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000006, -0.16444074718311627`}, 2}], 0.01273], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000092, -0.08242834963524434}, 2}], 0.01273], 
           ArrowBox[{1, 2}, 0.01273], 
           ArrowBox[
            BezierCurveBox[{1, {0.5000000000000092, 0.08242834963524434}, 2}],
             0.01273], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000001, 0.16444074718311646`}, 2}], 0.01273]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.01273], DiskBox[2, 0.01273]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "16200"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", "10", "}"}]}], "]"}]}], "+", 
    RowBox[{"1800", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"7200", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"1800", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"7200", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"60", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "3"]}], "+", 
    RowBox[{"15", " ", 
     SubscriptBox["\[Zeta]", "5"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9315933991599874`*^9, 3.931593403272191*^9}, {
   3.931594521516698*^9, 3.931594529859687*^9}, 3.93764009198281*^9},
 CellLabel->
  "In[2109]:=",ExpressionUUID->"a29e1dbb-ec06-43c5-b10f-9a73a1d44a1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3}, {Null, {{1, 2}, {1, 2}, {1, 2}, {1, 3}, {2, 3}}}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJwBQQK+/SFib1JlAgAAACMAAAACAAAAqExY6Hq267/0///////fvwqKnkw5
eao8AAAAAAAA8D+tTFjoerbrPwsAAAAAAOC/+/sDjG2P6r9bpY+W7s/Tv65/
RDlYO+q/LgvxrbC+0L+WnNdwe9Tpv+zt4wjibMu/rSHkGRRb6b+0r5Vo9nHF
vzf56RVqz+i/EDjb0VEgv78q+TIW0DHov0h1cjHqlbO/1vHcaqOC57/AmPVe
Fpegvzf4mctLwua/AG4v8t7AhT9O5oYQAlnXv+bw+642iuM/oDnireC21b9C
6VTjA+HkPzgTVrhE9NO/uaflcl4t5j9wTgH8OBLSvwpr4JWBbuc/0ibz4doR
0L+QX5Uor6PoPyiCXY6z6Mu/jJcGHDDM6T9IDRuS7HXHvyPASuJU5+o/rFjV
DgPOwr+6Zn7WdfTrP3j2oiT6Aue/X838rOvo179RidHD/9jlvzOAlcSpztW/
GezABE685L8DLw04YJjTvzq5XneNreO/DL8qUV5H0b9spVdqXq3iv/yrgVcG
us2/CUMtjFi84b+4npbLebXIv9UvZ5EK2+C/3KRTjQ+Ew79/2RTg+Qngv9iG
33e1Uby/vFH5crzQw7+mhG4I+VHfPzxr7fVdz8C/l1nvZXEJ4T/gmyqRViW8
v7ROLka9cuI/cJtyk4Y4t78OZzs6CuTjP9hXoXM227K/+Wslmn1c5T8gAQt4
9x+uv4b7OII42+Y/oM888Sqyp7+ihfhWWF/oP7AKRcXVcKK/utJHS/fn6T/f
+DxE
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{1, {-0.6796738226668951, 0.3924098644778713}, 2}],
             0.020399597244776385`], ArrowBox[{1, 2}, 0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{
             1, {-0.18635158111754713`, 0.10759013552212354`}, 2}], 
            0.020399597244776385`], ArrowBox[{1, 3}, 0.020399597244776385`], 
           ArrowBox[{2, 3}, 0.020399597244776385`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.020399597244776385], DiskBox[2, 0.020399597244776385],
            DiskBox[3, 0.020399597244776385]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1458"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", "10", "}"}]}], "]"}]}], "+", 
    RowBox[{"540", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"900", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"540", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"900", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4"}], "}"}]}], "]"}]}], "+", 
    FractionBox[
     SubscriptBox["\[Zeta]", "5"], "20"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9315934179813704`*^9, 3.93159344777493*^9}, {
   3.9315945360962944`*^9, 3.93159454269866*^9}, 3.9376400949660263`*^9},
 CellLabel->
  "In[2110]:=",ExpressionUUID->"70023c3b-09d4-4032-b7c0-969ac6fd848a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3}, {Null, {{1, 2}, {1, 2}, {1, 3}, {1, 3}, {2, 3}}}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1zwlM21UcB/CurTjKOYboolGmDpfqhqhh5ViecZsQNxuLBEoYxRjZDEwu
RTbNLrLVWC4BC0PIZDB2IGULgx2k+G3GlmGAcVlaKNrjX3rBtDgGVJpNx//t
JS8vv7xffr/vZ+OneUlZXA6Hs+P/+/i9sEfq+ObqLBYePT5GCBSn98Qcaovn
rB43UbH/xG+1NmFlhVf2RaUL6a2VtX8Nj6Pj6M4YaZwLW/3mVZd/HUFtoy7/
29+dmLvHrLUcGIBqo3VDaLoTXZeUny8W3MY2j/OZ7GEHgkWGUUk4IPS8FTYS
5UBiUWGUS3kFE/PT2S0ldmhOPZCF1TVh23L9wO6bNnByI//5U3OSiG3yYG6a
Djb3Ske0giFNMRaV6aoW7zmTGZ7ZSkTrU67vXBjHjfMzhbItNpIvXuMVhYxB
kGNSHs+1k7GI++apdSP4IVO5+VKLg2wuyai44hhAWZ3PC28OOkliwPPVc0V3
8IrmA0uy3UXapdpA3t2b6Nl3ZKJoYZYcXGx+9V+uHZlD3vZZhw6S70f7Huln
8PYx5a2Ld7XYMKfhi9VW8CIDRJ+cGkfsDVlxuYqBP4QSWcIoDrSmZstUFnh/
OZ7q0zME3x1byqRqM66frh041N0PbeT+KoHBhOmzH5cHnejD0clQk8fXBL3c
WNwtUUMt8RSqR/pw7kTuWo/ESOJz7j3IGNagLu3vrAJfMzE1CKtSNqnRJd76
fm+hheQ3FNbIRdcQuD8uVmBliD71zJfRhk54cjb9dHjvDAlf43dw6aUOyFdE
JSKDjTQNx88LO8+j+eRyijTTQS4Ldt3W5jejZyxh95LdSX5rFffPGWawqKt2
cu0GJKt7Q//IsGJZke70cU+BH/9uuXjKAvedzwaDX5xCXIXrQkSSGYPPhTON
BZNwt4xFNpQZwV/uTlw3q0egMeir9LxpLH9Yda5XocfDi7rX9okn0W565ynD
R3qsF6jkytcnMN38dVvpdj2EbE2stA5rW+0nXbQ/gp1HOGJ23tNnV/eRULov
gc1DTDRPEJuXcPvZvDLWQ/xLWc846yUhetb7xP+wJrr0iL8FKdR/LDap1Pud
BT7Uz28cql9yW7Cd+uvu51VEJTBYoH4vrzW9WMEghPr5adfeONPDgMt60FaZ
dbhax+BZ6q/puCWMNTOIoP56WodQfyftf5n6/ek8HvXz+ey+XdT/M80TQP2B
NO9e6ldQzxO/4EfW+x8nVlp0
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{1, {-0.6796738226668951, 0.3924098644778713}, 2}],
             0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{
             1, {-0.18635158111754713`, 0.10759013552212354`}, 2}], 
            0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{
             1, {9.175601618325135*^-15, -0.21518027104425425`}, 3}], 
            0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{
             1, {-4.163718381424851*^-15, -0.7848197289557464}, 3}], 
            0.020399597244776385`], ArrowBox[{2, 3}, 0.020399597244776385`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.020399597244776385], DiskBox[2, 0.020399597244776385],
            DiskBox[3, 0.020399597244776385]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1296"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", "10", "}"}]}], "]"}]}], "-", 
    RowBox[{"240", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"240", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4"}], "}"}]}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SubscriptBox["\[Zeta]", "5"]}], "15"]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.9315934231993837`*^9, 3.931593456127014*^9, {3.931594549169693*^9, 
   3.9315945551212635`*^9}, 3.937640096692518*^9},
 CellLabel->
  "In[2111]:=",ExpressionUUID->"41103f4a-9ea6-4852-9212-4b14d3c16b88"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 3, 4, 2}, {
        Null, {{1, 2}, {1, 2}, {1, 3}, {4, 2}, {4, 3}}}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQDQEf9jd2Jx07YnLJpjb2xpqNiSf3QMXt60vmWlqf
PmoDUwcTZxI/2tOZeWXP0v3bdRecfbt/Tuq5GA6HQ/Zb9tlYhVu83f/D4dWv
vvPH7JvEipiNpr7Zv6/mZDqb42n7IMEDihOfvN4vVJOsdXbieft5PFaad9Ve
77di9J+06v5F+ybLzdltMa/2W1717p70+LL9HEa7bSxtL/cbrDrNlXv5qv2S
Aluu64tf7D/g/rBKZN11+x0Qev9yiLi9BkTd/vkQffYGEHP2t0LMtTeA2LN/
EcRe+x/VYHfsD4G4y34JxJ37WyHutn8A8cf+bRB/2TdB/Ll/BcTf9kvSzrz4
m/96vwGz06R/kzban853dZTxebV/B5eUnpvtNvvbC3jT9um/3O/gk/8kP2y3
Pati+tYe6Rf7n+z6X7E794B9Tv2NbVoCz/dvOCse3Z1y2D5HNGqXGd+z/SpS
xoHPeo/Zf9SaVeUp9nT/np/s6m+fn7TXjOk/9FXjyf45IO8WnLVvgdD79SDi
9ksg6vZ/g+iz54GYs78YYq79DIg9+4sg9tpfgbhjPxfEXfYKEHfufwBxt/0E
iD/2X4D4y54D4s/9KyH+tgcAYwUe4A==
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{1, {-0.6644407471831174, 0.664440747183116}, 2}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {-0.3355592528168825, 0.33555925281688337`}, 2}], 
            0.02261146496815286], ArrowBox[{1, 3}, 0.02261146496815286], 
           ArrowBox[{2, 4}, 0.02261146496815286], 
           ArrowBox[{3, 4}, 0.02261146496815286]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
           DiskBox[3, 0.02261146496815286], 
           DiskBox[4, 0.02261146496815286]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "774"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", "10", "}"}]}], "]"}]}], "-", 
    RowBox[{"120", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"120", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4"}], "}"}]}], "]"}]}], "-", 
    FractionBox[
     SubscriptBox["\[Zeta]", "5"], "60"]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.931593426163208*^9, 3.931593461219639*^9, {3.9315945601373897`*^9, 
   3.9315945675097175`*^9}, 3.9376400985660377`*^9},
 CellLabel->
  "In[2112]:=",ExpressionUUID->"6e429df6-f637-47f5-91d9-1d9b166f3910"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {2, 3}, {2, 4}}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{0.933811463554344, 0.869482848690875}, {
         0.9341177427775514, 0.}, {0., 0.43502688266879386`}, {
         1.8676183598099563`, 0.43516953249600193`}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {2, 3}, {2, 4}}, 
            0.021528196942231848`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.021528196942231848], DiskBox[2, 0.021528196942231848],
            DiskBox[3, 0.021528196942231848], 
           DiskBox[4, 0.021528196942231848]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "252"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", "10", "}"}]}], "]"}]}], "+", 
    FractionBox[
     SubscriptBox["\[Zeta]", "5"], "30"]}]}], ";"}]], "Input",
 CellChangeTimes->{3.931593430509861*^9, 3.9315934652705746`*^9, 
  3.9376400999769106`*^9},
 CellLabel->
  "In[2113]:=",ExpressionUUID->"35dc4d0a-72be-4574-846d-253247fea577"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3}, {Null, {{1, 2}, {1, 2}, {1, 2}, {1, 3}, {1, 3}}}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxd0mtIk2EUB/CHGM0lxNDoYqGzRQMlELaEgXhesotBpLMvMcTWUutD0spL
F/oQyQrsphhkFKJGLShrL0EMw55ZyhwJMyTUglrFmrpZa44aTF1u7znvhx4Y
44zDOf8fO/nWU1V1qxhjZSuf1Lf0IqCsXqff/kgsoV/WtHUfMJ4foFqg37XZ
uzJ93WHwe8y6rPk+DhuGBo1vQqA+O+CZPOrg/Z+44dy3OVD3a0P3C5/wgrud
obVsDooue6za8mdcsVcVad08C07DFa/X7OQtjtWdNTtnQGivHSk1inz3+pMb
dQeD0GW+9TP8WuS19an3A6ZMrlx7SOT69JuQ68YJnU889l7u11gDL+wFPnle
MPgRIh3v5H0V90TTcNIDGsxT1sF25LUMA8O8y32JjE1/3cDQ86H+18Orqlcw
jl7yC6PpGshvk/qB/DZpHpC/XdoH5PdLeYD8NikvkH9U8gD5M6rSXiA/1eSn
/q3op3mz6Kd9JvRfwjx70G/BvOS3oGcS/UXotf2pudDl/C3X1qa8/O+5Ubm/
MKsn8PZmVJ7XoC9uiyej8r5kdUJZemYBpjDPvqcXX1YGFuAE5v0S8zaGD8fA
jR7fWOrFgKHXkPYnIC79/7Ats/h6tiMBLuwfPNS6/3nOIlhwnuKBIj50YxHG
cd+dMW+zki2BBfNMzx/JKTm9BALm7b3m/7zl60qNntuqXvvximVQ/+eP4D2Q
X4P3Qn4N3hP5Bbw38rvwHslfjvdK/h68Z/L78d7JP4M1+R9jP/krcR753biP
/JSH/JSX/OQhP3n/AS5iGLI=
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000006, -0.16444074718311605`}, 2}], 
            0.02261146496815286], ArrowBox[{1, 2}, 0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000006, 0.16444074718311683`}, 2}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{1, {1.499999999999998, 0.16444074718311621`}, 3}],
             0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {1.4999999999999984`, -0.1644407471831161}, 3}], 
            0.02261146496815286]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
           DiskBox[3, 0.02261146496815286]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{"180", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "6", "}"}]}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "3"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.931593435265304*^9, 3.931593469772007*^9, 
  3.9376401013205*^9},
 CellLabel->
  "In[2114]:=",ExpressionUUID->"e2c7e5e7-8d80-49ea-818d-8095644865a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {1, 4}, {2, 3}}}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1z2tIk3EUBvBXY5Y23JCSMnMZIhopkogk1GNDI8ELWxcNZ8v7B81UCifY
tJTAstRmWEtERVErgygp2VIxN0lN0+W7le195zRTtxniZZKa/YM6cDg8D+fL
zzvlqjjdkaIoH7J/r67HHn9Wt4Stgdx25f5JdDDuaYHhVDj1b7QtfCOH5Bfu
oPcdsOB/3ziSPT/tMYkjio7ILvNPDCsrfzgUGJCcUau1WxdRVhDtHWDQw7SR
XduxbMMgdYXxE+khdekW5ditKFEO8yLNNC4KJXGj6xY8WIpLen+XRpTGJspc
X0BfPGebjqFRXfXUf2RtHq6SsfpmPxqnOwsT61bmIKzpEgo9aTSHKqtmUydw
O8iyqiG5wm7LKJXqcNiVuxzmT2PSKSJHLBnDhYJT88WxNNLZE1LnNyNY6ywb
kFfQ8O0NrVGoB3HJd8vgNk3Dvz9RXj+kRdCC6ususR4NiuCS4tk+NPXu9RB8
0ePY0fwVZ0E3HLnlTzgyAzzDkvM0xN9w55xdpjZCpTSPOtkWQdEDMmkig0f3
E/g9xJ//3PvtdTODx5VTgzeJPyLX1JUlYvFh56GEGeJvNyUMbbeyCCn6KLtB
/FGCuvbf31kYS2WbM8Qf3j832sgx4VNqU+Yr4ncNLoz9ttsEdY2lbU/aBAId
3Py8uCb4MOXcl8R/5qDTLyv577y2Qy0nfvakQdE6yyJgNfpWEvHzWu6FqNpY
8Cc0sini99rklx4Xs+DxXFJmiP/zw9zX56cZuKRfblERv4egOk8kYTCeyhNn
Ef/4RsyzondG/AEzpiUf
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{1, 2}, 0.02286523635197532], 
           ArrowBox[{1, 3}, 0.02286523635197532], 
           ArrowBox[
            BezierCurveBox[{1, {0.5570336687903829, 0.2402746920570066}, 4}], 
            0.02286523635197532], 
           ArrowBox[
            BezierCurveBox[{1, {0.5570594857583636, 0.6066793135881896}, 4}], 
            0.02286523635197532], ArrowBox[{2, 3}, 0.02286523635197532]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02286523635197532], DiskBox[2, 0.02286523635197532], 
           DiskBox[3, 0.02286523635197532], 
           DiskBox[4, 0.02286523635197532]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{"180", " ", 
    RowBox[{"betaeqv", "[", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "4", "}"}]}], "]"}], " ", 
    RowBox[{"betaeqv", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", 
      RowBox[{"{", "6", "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.931593441705182*^9, 3.9315934744811726`*^9, 
  3.937640103485713*^9},
 CellLabel->
  "In[2115]:=",ExpressionUUID->"d9b0e359-9dc2-4cb8-be6e-8a14f812389a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox["\[Beta]", 
        StyleBox["eqv", FontSlant -> "Plain"]], TraditionalForm], 
     "errors" -> {}, "input" -> "\\beta^{\\mathrm{eqv}}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0d4100be-0375-48af-9422-498e07cf3270"],
 " combination"
}], "Subsubsection",
 CellChangeTimes->{{3.9411815669686007`*^9, 
  3.9411815938361254`*^9}},ExpressionUUID->"cb286e9b-e11d-49a7-a359-\
dd557a4eb71d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"beqvsW5", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"155", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "4", "}"}]}], "]"}], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "6", "}"}]}], "]"}]}], "-", 
      RowBox[{"378", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "10", "}"}]}], "]"}]}], "+", 
      RowBox[{"145", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"280", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"145", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "4"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"280", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "4"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "4", "}"}]}], "]"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}], "+", 
      FractionBox[
       RowBox[{"29", " ", 
        SubscriptBox["\[Zeta]", "5"]}], "180"]}], ")"}], "\[Sigma]2", " ", 
    "\[Sigma]3"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.941181599770092*^9, 3.9411816087917995`*^9}, {
  3.9411816551559334`*^9, 3.941181673570174*^9}, {3.941181710337146*^9, 
  3.941181710729975*^9}, {3.9411817490376606`*^9, 3.9411817510345573`*^9}, {
  3.941181813406193*^9, 3.94118181615516*^9}, {3.9411818726161737`*^9, 
  3.9411818762473373`*^9}, {3.9580315933279457`*^9, 
  3.958031596895265*^9}},ExpressionUUID->"49e87483-3a43-44ca-ae5b-\
79285b8fbb0c"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Weight 6", "Subsection",
 CellChangeTimes->{{3.9223315101703677`*^9, 
  3.9223315116610804`*^9}},ExpressionUUID->"a0bbf39f-e1a3-41cd-82e3-\
eac4cf861a86"],

Cell[CellGroupData[{

Cell["MGF combination", "Subsubsection",
 CellChangeTimes->{{3.941182244727762*^9, 
  3.941182246357523*^9}},ExpressionUUID->"5e0cb5e2-8a1c-4836-bb8e-\
864521ff05e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mgfcombinationW6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        GraphicsBox[
         NamespaceBox["NetworkGraphics",
          DynamicModuleBox[{Typeset`graph = HoldComplete[
            
            Graph[{1, 2}, {
             Null, {{1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 2}}}, {
             FormatType -> TraditionalForm}]]}, 
           TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxdlAtI01EUxv+K2EyyJ6swa6ZpKZaSRZr1LTPRonQSIRY2Z1mh4SjoHVmh
2QOavcOoZZpmKo6gfGB3hfF3LZxipWWBFjW3aS3E3mave/+we+ByOXA45/vB
x+evyU3Z7C4IgubP+/v/LycErkZtmDQ/6Ob1mICJsd6Wq/0Y15IWPGGghGDy
g6aohw4odzeInRnlpLqbRO55Y4eyOsBxJfQ2Cbl81uEj2KE+ImoCEmqIR7yX
86ivDS2RBSZTWi3ZVe55Nn1BH1J1mx4tjTKQOHnOlOA1VtSmnf7Qf99ANmX9
rfdwquqm5zsMZP6/6kAf7Xd2BFsMme2ooPMKzbs7+SEWJNN9VutLOIvMMNJ7
ScUGVfOICCXVs7xICJuxqxkKqvdXyQ/Z1C9GKCjPs6yPZce8GuEU//NeG6/w
S27sh7H73t7jn88TTeXq0M3PHehxO3d0RmExmWMILI912qEXtxcoFXry6unx
idO87Mhzj2pNGltCXmy7GDbL3wb9s7emVt0NMkBkvUWL+pAcGx2+pbSU5MqK
Yy4kWZGXlaPqTiwjGZQ/fN7rQM/DZRK/gvbyj6aCDnU7tHQ+Uni9v87PgnC6
ryC1JDF7vxl59N7eqi7D6W4RaqonbvH2zKGlzdBSvZp1ppTsm0boKc+rHSPy
Q7MaoKa85vKunieP+yFEVrgPNh0gRctnD63tdUAo1c/9OecI8UtduKT+ix3C
cOCHRxvzyUPTcM3ImD/9oCguEwpJbWbMsrmBNgjyhjPp3ifItzerHCuj+yCY
3w35HD5JdMPfS9cnWyEcjN+amHGKrKX8gi0oQlZ1ikRQftbXe4y+m7CxXZpv
3dmW8lRukfZ90vr8iM81S/cqu2Rxbi2ipGfJtSBvX/9mSa/2U3po1T6jxDP2
QfS3S7fqJV6OHxw/OH5w/OD4wfGD4wfHD44fHD/aXPkx6MqPKld+wJUfO1z5
Md6VH5z/wfkfnP/B+R+c/8H5H5z/wfkfzP9K2jP/6+g88z/bx/zP7jH/Mz3M
/zqql/mf8TD/6ykvl3/g8g9c/oHLP3D5By7/wOUfuPyT+L/SnuVfHZ2fSfNP
TffZaP610Xsqmn9Mzwqaf0wvyz/G00nzj/H+BgPK7HU=
              "], {
               {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.5000000000000006, -0.16444074718311627`}, 2}], 
                 0.01273], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.4999999999999967, -0.09887664622925271}, 2}], 
                 0.01273], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.49999999999999895`, -0.03299538137855928}, 2}], 
                 0.01273], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.4999999999999991, 0.03299538137855927}, 2}], 0.01273],
                 ArrowBox[
                 BezierCurveBox[{
                  1, {0.49999999999999606`, 0.09887664622925282}, 2}], 
                 0.01273], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.5000000000000001, 0.16444074718311646`}, 2}], 
                 0.01273]}, 
               {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
                DiskBox[1, 0.01273], DiskBox[2, 0.01273]}}]],
            MouseAppearanceTag["NetworkGraphics"]],
           AllowKernelInitialization->False]],
         DefaultBaseStyle->"NetworkGraphics",
         FormatType->TraditionalForm,
         FrameTicks->None], "1440"], "+", 
       FractionBox[
        GraphicsBox[
         NamespaceBox["NetworkGraphics",
          DynamicModuleBox[{Typeset`graph = HoldComplete[
            
            Graph[{1, 2, 3}, {
             Null, {{1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 3}, {1, 3}}}, {
             FormatType -> TraditionalForm}]]}, 
           TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxdlHlIVHEQxx8hrZaFZJlZrJqRkGjiboFhziM7jCK1A0pETc0KslZNswhZ
UzvsUjo0DFErFbrcIjE7fq/SVslaTSRLMM28dtdSs7LWI31v5v3Rg2WZxzDz
/bCfHdeoQ1v3TOM4LnryM/UtPQOgCJurWlqi86M3M7IKNvseraKap/du9mtm
GgrM0K4PdZ/TX8xg/otnvi9NYHekSv9hdym728rUKV+MYHfXzXTd4zZbdu2S
aTZnBO8T+ii3wHvMar3NQPrCPihXn6yrCy1nyaXTL4Wv6AU+O6bG31fH1joc
cHTf0gN5oRe/mZ/rWEzs1NMNLSGVykyTjqnEp0muE5vcDbroRrnfJarrYeYy
gzyvp+cTDOS8kfcF5etCqif04IJ5AnI4T+fkauAw73ixxXrBbwE45GmO/X7r
lM0TaEDewIQdfzfozcCpHmV3zzrN+panKT+2mYDzD391cOcF9nNHU47ilxE4
tU3GSHMOO69JedppawShcfnN6VaXmUPqfttUtz7QLsg4uKriClOdCRju9u0F
bf3rjUnmq+zPN6XRK7gHhGB+V1FJLotAfmH+plTd11zmg/xUj7u+9CiOaAQt
9s9rHfSKcTTI804rQt8pEt7I++6tVs6Or9fLeWzLHlR2uFeDoJLy+vGWzPwM
QeZJj9vuKdQ8Bq2PxCvzq8UaZH4Q+4H4tRI/ED//XtwHxM85iXmA+Lm3Yl4g
fj5E5AHi5x1FXiB+qomfw37ip3nET/uIn/IQP495ZX7kSSN+6fcG8p+vFX0A
8l8j+QLkv0byCcj/bMk3IP/bJR+B/NdIvgL5Xyv5DOS/9VbRdyD/qSb/qX8x
+k/z+tB/2heC/msxzzr0PxLzkv+RyPMB/fdGXs2v8GN55YNyHXXY2bVTOST3
e8wp7Hp1YUieF6damTUyMSTvmwizKPwTfkAL5tlw53hFcNcP2Id5Pw/XJZp3
DoOAPIb6qWcYOORVi/wWGJH+/7Bk5spz9qUWqMT+Z9vSN953GoVInGd1w2rk
xflRaMB9ufV1SQpuDCIxz8f+CCe/+DHgMW/R2fa2RR2TNfJctinK3Bs0Dnb/
8Q/gPSB+F7wXxO+C94T4ebw3xF+J94j4A/FeEX8h3jPib8d7R/y9WBN/GfYT
fzDOI34B9xE/5SF+ykv8xEP8xPsP8CULZA==
              "], {
               {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.5000000000000006, -0.16444074718311605`}, 2}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.49999999999998607`, -0.05497866964731242}, 2}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.4999999999999862, 0.05497866964731283}, 2}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.5000000000000006, 0.16444074718311683`}, 2}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {1.499999999999998, 0.16444074718311621`}, 3}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {1.4999999999999984`, -0.1644407471831161}, 3}], 
                 0.02261146496815286]}, 
               {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
                DiskBox[1, 0.02261146496815286], 
                DiskBox[2, 0.02261146496815286], 
                DiskBox[3, 0.02261146496815286]}}]],
            MouseAppearanceTag["NetworkGraphics"]],
           AllowKernelInitialization->False]],
         DefaultBaseStyle->"NetworkGraphics",
         FormatType->TraditionalForm,
         FrameTicks->None], "32"], "-", 
       FractionBox[
        GraphicsBox[
         NamespaceBox["NetworkGraphics",
          DynamicModuleBox[{Typeset`graph = HoldComplete[
            
            Graph[{1, 2, 3}, {
             Null, {{1, 2}, {1, 2}, {1, 2}, {1, 3}, {1, 3}, {1, 3}}}, {
             FormatType -> TraditionalForm}]]}, 
           TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxd0mtIk2EUB/CHGM0lxNDoYqGzRQMlELaEgXhesotBpLMvMcTWUutD0spL
F/oQyQrsphhkFKJGLShrL0EMw55ZyhwJMyTUglrFmrpZa44aTF1u7znvhx4Y
44zDOf8fO/nWU1V1qxhjZSuf1Lf0IqCsXqff/kgsoV/WtHUfMJ4foFqg37XZ
uzJ93WHwe8y6rPk+DhuGBo1vQqA+O+CZPOrg/Z+44dy3OVD3a0P3C5/wgrud
obVsDooue6za8mdcsVcVad08C07DFa/X7OQtjtWdNTtnQGivHSk1inz3+pMb
dQeD0GW+9TP8WuS19an3A6ZMrlx7SOT69JuQ68YJnU889l7u11gDL+wFPnle
MPgRIh3v5H0V90TTcNIDGsxT1sF25LUMA8O8y32JjE1/3cDQ86H+18Orqlcw
jl7yC6PpGshvk/qB/DZpHpC/XdoH5PdLeYD8NikvkH9U8gD5M6rSXiA/1eSn
/q3op3mz6Kd9JvRfwjx70G/BvOS3oGcS/UXotf2pudDl/C3X1qa8/O+5Ubm/
MKsn8PZmVJ7XoC9uiyej8r5kdUJZemYBpjDPvqcXX1YGFuAE5v0S8zaGD8fA
jR7fWOrFgKHXkPYnIC79/7Ats/h6tiMBLuwfPNS6/3nOIlhwnuKBIj50YxHG
cd+dMW+zki2BBfNMzx/JKTm9BALm7b3m/7zl60qNntuqXvvximVQ/+eP4D2Q
X4P3Qn4N3hP5Bbw38rvwHslfjvdK/h68Z/L78d7JP4M1+R9jP/krcR753biP
/JSH/JSX/OQhP3n/AS5iGLI=
              "], {
               {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.5000000000000006, -0.16444074718311605`}, 2}], 
                 0.02261146496815286], ArrowBox[{1, 2}, 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.5000000000000006, 0.16444074718311683`}, 2}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {1.499999999999998, 0.16444074718311621`}, 3}], 
                 0.02261146496815286], ArrowBox[{1, 3}, 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {1.4999999999999984`, -0.1644407471831161}, 3}], 
                 0.02261146496815286]}, 
               {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
                DiskBox[1, 0.02261146496815286], 
                DiskBox[2, 0.02261146496815286], 
                DiskBox[3, 0.02261146496815286]}}]],
            MouseAppearanceTag["NetworkGraphics"]],
           AllowKernelInitialization->False]],
         DefaultBaseStyle->"NetworkGraphics",
         FormatType->TraditionalForm,
         FrameTicks->None], "144"], "+", 
       FractionBox[
        GraphicsBox[
         NamespaceBox["NetworkGraphics",
          DynamicModuleBox[{Typeset`graph = HoldComplete[
            
            Graph[{1, 2, 4, 3}, {
             Null, {{1, 2}, {1, 2}, {1, 3}, {1, 3}, {2, 4}, {2, 4}}}, {
             FormatType -> TraditionalForm}]]}, 
           TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxd1HtIk1EUAPDP51xiDe2lho8GDazQ0ETBvJdqZiDpDCpMTM1MKHJmLXtA
Q7PISqdCaIUse2ik5hBkTeqbZqklOZFQCmSVb2etKSZtapvfOd8fXhjjsMM5
58fOvcGZucmnnBmGybJ/HN9wqCB1ffi255oYLjSTNSU1CdGXdRB7UGbV4fLb
YyqEj4tPJy4RY1eKxHumllXfMQ5v+b5IRJd0XYMZdezgzAm/mDx73CiefrT9
JXu/t+eigFkkYYVdmeL4JtblietC+z0baY642dOT0sy2HS46+MrPRqgq631s
tIYVe0be9amzkqqUsl+mtxo2fOVYyZBMG1A8rWE/9zrOHB8Pz/Xkm47N8fnS
hmutSaOzfL2lVKsg9vws3+9MeGTJwrKFBME8Id7q0XelFsLAvBkXAoN/Bthj
8JybT7tS1fyHGMCLftq9EhP0y7l8gn45V4+gX8X1I+g3cvMQ9Mu5eQn6uzkP
Qb9H8oqXoB9j9GM++rEe+rEf+pUwD/rTYV70p4MH/WHgjboauidhiKEY79KV
qfLWOVHM3yA0WDIO2GOo1+rrL7Vdd6LYT9m06BL42okOwTziI7HH6y1ONAfm
lf8biVbscKZ68ORkO44zZcD7oNpx3OgC9/+TCjf/D7cH3KgW8odftD896uVO
06FeoczZZoxzpwbolzA2onNR2n+HeUzzoV41WndKYd5+qTy31GyPwfPxhqGj
RSKgolV+M+wD+oNgX9AfBPuEfgr7hn4t7CP642Ff0a+GfUa/EfYd/RMQo78e
8tGfBPXQr4d+6Md50I/zoh896Eev2GevZ1+Nib8PZFP7m+iOaf6+NH5jIwp+
TPH3KaS6cnotM8XfN9c4obnIf5LUwzyKOvfKtN0TJArm3b/x7GbJoXGiAk/W
in+MGMDL3YcBPs4fkPRpTvbz+UGZoy3FIX18vfHxr8Rc/onvl/hQI+tc7iIi
mGdfObMzUNFJzA3cvEu1Vg/fv3piVnCeL9m/n90SthH9Kn8S7AP6lbAv6FfC
PqFfDfuG/gnYR/QXwL6i3wD7jH4R7D/6MUY/5m8FP9abBD/2k4Ef3yMp+PG9
Qj//noEf37v/eJUNVw==
              "], {
               {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {1.500000000000002, -0.1644407471831158}, 2}], 
                 0.030239520958083826`], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {1.5000000000000016`, 0.16444074718311646`}, 2}], 
                 0.030239520958083826`], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {2.5000000000000004`, 0.16444074718311674`}, 3}], 
                 0.030239520958083826`], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {2.5000000000000004`, -0.16444074718311674`}, 3}], 
                 0.030239520958083826`], 
                ArrowBox[
                 BezierCurveBox[{
                  2, {0.5000000000000007, -0.164440747183116}, 4}], 
                 0.030239520958083826`], 
                ArrowBox[
                 BezierCurveBox[{
                  2, {0.5000000000000008, 0.16444074718311702`}, 4}], 
                 0.030239520958083826`]}, 
               {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
                DiskBox[1, 0.030239520958083826], 
                DiskBox[2, 0.030239520958083826], 
                DiskBox[3, 0.030239520958083826], 
                DiskBox[4, 0.030239520958083826]}}]],
            MouseAppearanceTag["NetworkGraphics"]],
           AllowKernelInitialization->False]],
         DefaultBaseStyle->"NetworkGraphics",
         FormatType->TraditionalForm,
         FrameTicks->None], "16"], "+", 
       FractionBox[
        GraphicsBox[
         NamespaceBox["NetworkGraphics",
          DynamicModuleBox[{Typeset`graph = HoldComplete[
            
            Graph[{1, 3, 4, 2}, {
             Null, {{1, 2}, {1, 2}, {1, 2}, {1, 3}, {4, 2}, {4, 3}}}, {
             FormatType -> TraditionalForm}]]}, 
           TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQDQEf9jd2Jx07YnLJpjb2xpqNiSf3QMXt60vmWlqf
PmoDUwcTZxI/2tOZeWXP0v3bdRecfbt/Tuq5GA6HQ/Zb9tlYhVu83f/D4dWv
vvPH7JvEipiNpr7Zv6/mZDqb42n7IMEDihOfvN4vVJOsdXbieft5PFaad9Ve
77di9J+06v5F+ybLzdltMa/2W1717p70+LL9HEa7bSxtL/cbrDrNlXv5qv2S
Aluu64tf7D/g/rBKZN11+x0Qev9yiLi9BkTd/vkQffYGEHP2t0LMtTeA2LN/
EcRe+x/VYHfsD4G4y34JxJ37WyHutn8A8cf+bRB/2TdB/Ll/BcTf9kvSzrz4
m/96vwGz06R/kzban853dZTxebV/B5eUnpvtNvvbC3jT9um/3O/gk/8kP2y3
Pati+tYe6Rf7n+z6X7E794B9Tv2NbVoCz/dvOCse3Z1y2D5HNGqXGd+z/SpS
xoHPeo/Zf9SaVeUp9nT/np/s6m+fn7TXjOk/9FXjyf45IO8WnLVvgdD79SDi
9ksg6vZ/g+iz54GYs78YYq79DIg9+4sg9tpfgbhjPxfEXfYKEHfufwBxt/0E
iD/2X4D4y54D4s/9KyH+tgcAYwUe4A==
              "], {
               {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {-0.6644407471831174, 0.664440747183116}, 2}], 
                 0.02261146496815286], ArrowBox[{1, 2}, 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {-0.3355592528168825, 0.33555925281688337`}, 2}], 
                 0.02261146496815286], ArrowBox[{1, 3}, 0.02261146496815286], 
                ArrowBox[{2, 4}, 0.02261146496815286], 
                ArrowBox[{3, 4}, 0.02261146496815286]}, 
               {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
                DiskBox[1, 0.02261146496815286], 
                DiskBox[2, 0.02261146496815286], 
                DiskBox[3, 0.02261146496815286], 
                DiskBox[4, 0.02261146496815286]}}]],
            MouseAppearanceTag["NetworkGraphics"]],
           AllowKernelInitialization->False]],
         DefaultBaseStyle->"NetworkGraphics",
         FormatType->TraditionalForm,
         FrameTicks->None], "12"], "-", 
       FractionBox[
        GraphicsBox[
         NamespaceBox["NetworkGraphics",
          DynamicModuleBox[{Typeset`graph = HoldComplete[
            
            Graph[{1, 3, 4, 2}, {
             Null, {{1, 2}, {1, 2}, {1, 3}, {1, 3}, {4, 2}, {4, 3}}}, {
             FormatType -> TraditionalForm}]]}, 
           TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1k2tI02EUxufsMoZFRWmtIgdic5CNinA2OzO6EAqVRIWtD1k6xMmG9UHM
8EIKoV0cBCGrNP9hjYjEWmOOnWE5GmtaeYWKjJbOzUV9KCzoZue8g3HgcN7n
PL8/z1GXWItK5TKZbPe//3yl3xdsaCkJPNv22nD+xMT9npNBL/eh7uwN/Y7Q
gEHMib48baD1YvmI9w4+2dQRTqCjdNCkMPbDI58h92hOAueMsZ+XhwLQmFqV
vOXaLPpqg+ZF+SEoWu5Xt0XiuKL2lDbcNgQ3U3Kz3mXGMTfpgN35/hU06nsr
mk0x1I8WtNg/DoMjaadrQfMM6pwhZeXwKEi2POV4VxT9+z7UrHwwDm6q2E19
0NAc3qJ3oCMdbCJd0NEevE17Ye7cfx94mHyBRD6xiXzDJHGgi7igkTjxLnGD
VPYi+ssaR13yLvtvew+ErHvy1xXG0K1UZe/Nc8GbjiVlvs0zaCy0RqxH+mCh
2vy4dW0UI54/1X2VfrDUTbi0y6bxYTjteMvpp2BZVezZvnQKM1RbD01dCsBX
bXvN/tRP6P2xeGNiOghZpiv93zQRdMzj2sJwgSpmUx8kmsPv9A5SSAfPkC5c
pz1YRXthhHygknxBOvnESfINV4kDXxIXKIgT7xE3dDJ/h5z6z5lfw+/GmN9d
QLpy5pd4bznz29iXmfkn15DvWeavZq4M5jcxt6iZ3Bdzn/md0KlgXQvvEd9d
+FCwLz/7fMu+c5hjkLkEZzdzS5z/Y5yLXs6/m3PTwPmv51wd5PyPce4cnP/1
nMt6zn8657ad86/iXHdy/p2ce1G7uL+a58TdCB1xVxt4j7g74UP4Ej7F3XqY
Q3AVM6e4+796QDTQ
              "], {
               {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {-0.6644407471831174, 0.664440747183116}, 2}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {-0.3355592528168825, 0.33555925281688337`}, 2}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {-0.33555925281688653`, -0.33555925281687926`}, 3}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {-0.6644407471831186, -0.6644407471831144}, 3}], 
                 0.02261146496815286], ArrowBox[{2, 4}, 0.02261146496815286], 
                ArrowBox[{3, 4}, 0.02261146496815286]}, 
               {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
                DiskBox[1, 0.02261146496815286], 
                DiskBox[2, 0.02261146496815286], 
                DiskBox[3, 0.02261146496815286], 
                DiskBox[4, 0.02261146496815286]}}]],
            MouseAppearanceTag["NetworkGraphics"]],
           AllowKernelInitialization->False]],
         DefaultBaseStyle->"NetworkGraphics",
         FormatType->TraditionalForm,
         FrameTicks->None], "16"]}], ")"}], 
     SuperscriptBox["\[Sigma]2", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        GraphicsBox[
         NamespaceBox["NetworkGraphics",
          DynamicModuleBox[{Typeset`graph = HoldComplete[
            
            Graph[{1, 2}, {
             Null, {{1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 2}}}, {
             FormatType -> TraditionalForm}]]}, 
           TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxdlAtI01EUxv+K2EyyJ6swa6ZpKZaSRZr1LTPRonQSIRY2Z1mh4SjoHVmh
2QOavcOoZZpmKo6gfGB3hfF3LZxipWWBFjW3aS3E3mave/+we+ByOXA45/vB
x+evyU3Z7C4IgubP+/v/LycErkZtmDQ/6Ob1mICJsd6Wq/0Y15IWPGGghGDy
g6aohw4odzeInRnlpLqbRO55Y4eyOsBxJfQ2Cbl81uEj2KE+ImoCEmqIR7yX
86ivDS2RBSZTWi3ZVe55Nn1BH1J1mx4tjTKQOHnOlOA1VtSmnf7Qf99ANmX9
rfdwquqm5zsMZP6/6kAf7Xd2BFsMme2ooPMKzbs7+SEWJNN9VutLOIvMMNJ7
ScUGVfOICCXVs7xICJuxqxkKqvdXyQ/Z1C9GKCjPs6yPZce8GuEU//NeG6/w
S27sh7H73t7jn88TTeXq0M3PHehxO3d0RmExmWMILI912qEXtxcoFXry6unx
idO87Mhzj2pNGltCXmy7GDbL3wb9s7emVt0NMkBkvUWL+pAcGx2+pbSU5MqK
Yy4kWZGXlaPqTiwjGZQ/fN7rQM/DZRK/gvbyj6aCDnU7tHQ+Uni9v87PgnC6
ryC1JDF7vxl59N7eqi7D6W4RaqonbvH2zKGlzdBSvZp1ppTsm0boKc+rHSPy
Q7MaoKa85vKunieP+yFEVrgPNh0gRctnD63tdUAo1c/9OecI8UtduKT+ix3C
cOCHRxvzyUPTcM3ImD/9oCguEwpJbWbMsrmBNgjyhjPp3ifItzerHCuj+yCY
3w35HD5JdMPfS9cnWyEcjN+amHGKrKX8gi0oQlZ1ikRQftbXe4y+m7CxXZpv
3dmW8lRukfZ90vr8iM81S/cqu2Rxbi2ipGfJtSBvX/9mSa/2U3po1T6jxDP2
QfS3S7fqJV6OHxw/OH5w/OD4wfGD4wfHD44fHD/aXPkx6MqPKld+wJUfO1z5
Md6VH5z/wfkfnP/B+R+c/8H5H5z/wfkfzP9K2jP/6+g88z/bx/zP7jH/Mz3M
/zqql/mf8TD/6ykvl3/g8g9c/oHLP3D5By7/wOUfuPyT+L/SnuVfHZ2fSfNP
TffZaP610Xsqmn9Mzwqaf0wvyz/G00nzj/H+BgPK7HU=
              "], {
               {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.5000000000000006, -0.16444074718311627`}, 2}], 
                 0.01273], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.4999999999999967, -0.09887664622925271}, 2}], 
                 0.01273], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.49999999999999895`, -0.03299538137855928}, 2}], 
                 0.01273], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.4999999999999991, 0.03299538137855927}, 2}], 0.01273],
                 ArrowBox[
                 BezierCurveBox[{
                  1, {0.49999999999999606`, 0.09887664622925282}, 2}], 
                 0.01273], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.5000000000000001, 0.16444074718311646`}, 2}], 
                 0.01273]}, 
               {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
                DiskBox[1, 0.01273], DiskBox[2, 0.01273]}}]],
            MouseAppearanceTag["NetworkGraphics"]],
           AllowKernelInitialization->False]],
         DefaultBaseStyle->"NetworkGraphics",
         FormatType->TraditionalForm,
         FrameTicks->None], "1080"], "-", 
       FractionBox[
        GraphicsBox[
         NamespaceBox["NetworkGraphics",
          DynamicModuleBox[{Typeset`graph = HoldComplete[
            
            Graph[{1, 2, 3}, {
             Null, {{1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 3}, {1, 3}}}, {
             FormatType -> TraditionalForm}]]}, 
           TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxdlHlIVHEQxx8hrZaFZJlZrJqRkGjiboFhziM7jCK1A0pETc0KslZNswhZ
UzvsUjo0DFErFbrcIjE7fq/SVslaTSRLMM28dtdSs7LWI31v5v3Rg2WZxzDz
/bCfHdeoQ1v3TOM4LnryM/UtPQOgCJurWlqi86M3M7IKNvseraKap/du9mtm
GgrM0K4PdZ/TX8xg/otnvi9NYHekSv9hdym728rUKV+MYHfXzXTd4zZbdu2S
aTZnBO8T+ii3wHvMar3NQPrCPihXn6yrCy1nyaXTL4Wv6AU+O6bG31fH1joc
cHTf0gN5oRe/mZ/rWEzs1NMNLSGVykyTjqnEp0muE5vcDbroRrnfJarrYeYy
gzyvp+cTDOS8kfcF5etCqif04IJ5AnI4T+fkauAw73ixxXrBbwE45GmO/X7r
lM0TaEDewIQdfzfozcCpHmV3zzrN+panKT+2mYDzD391cOcF9nNHU47ilxE4
tU3GSHMOO69JedppawShcfnN6VaXmUPqfttUtz7QLsg4uKriClOdCRju9u0F
bf3rjUnmq+zPN6XRK7gHhGB+V1FJLotAfmH+plTd11zmg/xUj7u+9CiOaAQt
9s9rHfSKcTTI804rQt8pEt7I++6tVs6Or9fLeWzLHlR2uFeDoJLy+vGWzPwM
QeZJj9vuKdQ8Bq2PxCvzq8UaZH4Q+4H4tRI/ED//XtwHxM85iXmA+Lm3Yl4g
fj5E5AHi5x1FXiB+qomfw37ip3nET/uIn/IQP495ZX7kSSN+6fcG8p+vFX0A
8l8j+QLkv0byCcj/bMk3IP/bJR+B/NdIvgL5Xyv5DOS/9VbRdyD/qSb/qX8x
+k/z+tB/2heC/msxzzr0PxLzkv+RyPMB/fdGXs2v8GN55YNyHXXY2bVTOST3
e8wp7Hp1YUieF6damTUyMSTvmwizKPwTfkAL5tlw53hFcNcP2Id5Pw/XJZp3
DoOAPIb6qWcYOORVi/wWGJH+/7Bk5spz9qUWqMT+Z9vSN953GoVInGd1w2rk
xflRaMB9ufV1SQpuDCIxz8f+CCe/+DHgMW/R2fa2RR2TNfJctinK3Bs0Dnb/
8Q/gPSB+F7wXxO+C94T4ebw3xF+J94j4A/FeEX8h3jPib8d7R/y9WBN/GfYT
fzDOI34B9xE/5SF+ykv8xEP8xPsP8CULZA==
              "], {
               {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.5000000000000006, -0.16444074718311605`}, 2}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.49999999999998607`, -0.05497866964731242}, 2}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.4999999999999862, 0.05497866964731283}, 2}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.5000000000000006, 0.16444074718311683`}, 2}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {1.499999999999998, 0.16444074718311621`}, 3}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {1.4999999999999984`, -0.1644407471831161}, 3}], 
                 0.02261146496815286]}, 
               {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
                DiskBox[1, 0.02261146496815286], 
                DiskBox[2, 0.02261146496815286], 
                DiskBox[3, 0.02261146496815286]}}]],
            MouseAppearanceTag["NetworkGraphics"]],
           AllowKernelInitialization->False]],
         DefaultBaseStyle->"NetworkGraphics",
         FormatType->TraditionalForm,
         FrameTicks->None], "72"], "+", 
       FractionBox[
        GraphicsBox[
         NamespaceBox["NetworkGraphics",
          DynamicModuleBox[{Typeset`graph = HoldComplete[
            
            Graph[{1, 2, 3}, {
             Null, {{1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 3}, {2, 3}}}, {
             FormatType -> TraditionalForm}]]}, 
           TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJwlkHlQ1HUAxVdoZEFRDMSsxlATGJJDK1lw5SuiQYLoJiIOZ44ooW5AMnKk
yDkeIHhwJEcIglDsiqAEuPRWQAMRdjkWltbBH3sfbAIBusFkap+ZN2/evP8+
aw9//02kEY1G83qTt13jF6ROatJh5vVbnsPsYpmfW+IvTNo7Jgnn/58sebcp
zM8bZ5/M1SK4KrfgL8EguCk73YK2auG0ZIpT/7sQBSUjMclDGkzoZXTpiR5w
1spXWwVrcO9OftRc7CO4GjQrowVqWDAk/SwbwMGw2Vq4SQ2f+LhN2vxGDE89
i65MU4FfNBtmXVgO11c/9fi2K0FjO0+P8TOJvzLLwujQCJST89wtF2Wk3E3K
oZpE2KEJkBmPywnDMrB558wgWm4r4sIclSTGf9EC4/0BmB2n8lPZKjJg+/f4
nyuEyAvPt79TqSb2aaGXG9U9yC5c/LHLUw3xMf/o6kT8H1jP3y0NUGlJXZBo
mXFfO1qPnh2On9GRvtYGq+s/akCrXgWXOyLcWmz3NX1UjaWeDy39nwxg+gMT
aYizGnkclyyFSIDdoZ5DpSkqRNk2elSte4KrZpFpI91K0A0ttjuSOxF1r/2B
9TIlXL4bTd7JbwN7c+aDKD8F6ktO7TlQ2YA5fbudJEOO7bJOw0JqGcT94i6b
sQGYL430XU+kJM/r8I3DXv0IceNarSt540NP4zLdBTjD3runblZOhFc8UmXD
PTBdyCmu9VUSmzp971xIF1ae5ykWlanI9h1du+8/7UTasH5/6YSa5HUc9Qy3
fQiPFxWsI65awk+NsTw51Iqx9FO55KyOHGFqd+mD1Sgy0axJWRgGr/jfVbIT
KgSM7arsYg/BglmdvyddCapOctt9tB9F48++2PazAnSb6QKThD5srKHT2/ly
iF+4squdusFYIebpVDLUtGz78u5wB4Yc7Iq7rWTY9yS2ymKch3syXXq0txTC
cPvgDw13UZ90wCjl8VM42fWpls9QhIrya/Sp6Qb3Grc2OkBKqIjAhrybj8F0
TM6lN8uIC723MKehA0FnuReEaxQkoi143ykJH9zuur2155XkXOmFzZMMHpI+
y/42cVZFKOeLhuu6JpSUU6Z2kRrCv7yxdIvgLqwHL4UXjWhJwlzFp/8YqRDe
u1CnU4+AdaG/47VYgc/P5XfW9omweoL/nj9PDmNnc0ZE0SDcW8JO53BkWAoH
Vph3P05UHYwO40ix8GvqwcWtvTD1cswO4o2juaygJ/F+F0TOx66YSSg8u7U/
Z3lGB1JGrSiDKQVx1vPT91k88FiGOJ6wA9UZbLqB9Zwwj+tnQwV8FB56ERlr
Ok6oYocrgRveePN3+qotTkpiiuOuZTF+w7JjW93N5DIiPnjzhy2SBhiOb7hx
JkRBbBYtSXj5CRdZ84w0hkRJygXMKYeG26jIfBUYFK4m9Wa7HoliKtA64O37
UqUh/wHzf1xU
              "], {
               {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {-0.6796738226668951, 0.3924098644778713}, 2}], 
                 0.020399597244776385`], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {-0.5154807063631767, 0.2976129245808569}, 2}], 
                 0.020399597244776385`], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {-0.35054469742122873`, 0.20238707541919912`}, 2}], 
                 0.020399597244776385`], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {-0.18635158111754713`, 0.10759013552212354`}, 2}], 
                 0.020399597244776385`], 
                ArrowBox[{1, 3}, 0.020399597244776385`], 
                ArrowBox[{2, 3}, 0.020399597244776385`]}, 
               {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
                DiskBox[1, 0.020399597244776385], 
                DiskBox[2, 0.020399597244776385], 
                DiskBox[3, 0.020399597244776385]}}]],
            MouseAppearanceTag["NetworkGraphics"]],
           AllowKernelInitialization->False]],
         DefaultBaseStyle->"NetworkGraphics",
         FormatType->TraditionalForm,
         FrameTicks->None], "18"], "+", 
       FractionBox[
        RowBox[{"5", " ", 
         GraphicsBox[
          NamespaceBox["NetworkGraphics",
           DynamicModuleBox[{Typeset`graph = HoldComplete[
             
             Graph[{1, 2, 3}, {
              Null, {{1, 2}, {1, 2}, {1, 2}, {1, 3}, {1, 3}, {1, 3}}}, {
              FormatType -> TraditionalForm}]]}, 
            TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxd0mtIk2EUB/CHGM0lxNDoYqGzRQMlELaEgXhesotBpLMvMcTWUutD0spL
F/oQyQrsphhkFKJGLShrL0EMw55ZyhwJMyTUglrFmrpZa44aTF1u7znvhx4Y
44zDOf8fO/nWU1V1qxhjZSuf1Lf0IqCsXqff/kgsoV/WtHUfMJ4foFqg37XZ
uzJ93WHwe8y6rPk+DhuGBo1vQqA+O+CZPOrg/Z+44dy3OVD3a0P3C5/wgrud
obVsDooue6za8mdcsVcVad08C07DFa/X7OQtjtWdNTtnQGivHSk1inz3+pMb
dQeD0GW+9TP8WuS19an3A6ZMrlx7SOT69JuQ68YJnU889l7u11gDL+wFPnle
MPgRIh3v5H0V90TTcNIDGsxT1sF25LUMA8O8y32JjE1/3cDQ86H+18Orqlcw
jl7yC6PpGshvk/qB/DZpHpC/XdoH5PdLeYD8NikvkH9U8gD5M6rSXiA/1eSn
/q3op3mz6Kd9JvRfwjx70G/BvOS3oGcS/UXotf2pudDl/C3X1qa8/O+5Ubm/
MKsn8PZmVJ7XoC9uiyej8r5kdUJZemYBpjDPvqcXX1YGFuAE5v0S8zaGD8fA
jR7fWOrFgKHXkPYnIC79/7Ats/h6tiMBLuwfPNS6/3nOIlhwnuKBIj50YxHG
cd+dMW+zki2BBfNMzx/JKTm9BALm7b3m/7zl60qNntuqXvvximVQ/+eP4D2Q
X4P3Qn4N3hP5Bbw38rvwHslfjvdK/h68Z/L78d7JP4M1+R9jP/krcR753biP
/JSH/JSX/OQhP3n/AS5iGLI=
               "], {
                {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
                 ArrowBox[
                  BezierCurveBox[{
                   1, {0.5000000000000006, -0.16444074718311605`}, 2}], 
                  0.02261146496815286], ArrowBox[{1, 2}, 0.02261146496815286],
                  ArrowBox[
                  BezierCurveBox[{
                   1, {0.5000000000000006, 0.16444074718311683`}, 2}], 
                  0.02261146496815286], 
                 ArrowBox[
                  BezierCurveBox[{
                   1, {1.499999999999998, 0.16444074718311621`}, 3}], 
                  0.02261146496815286], ArrowBox[{1, 3}, 0.02261146496815286],
                  ArrowBox[
                  BezierCurveBox[{
                   1, {1.4999999999999984`, -0.1644407471831161}, 3}], 
                  0.02261146496815286]}, 
                {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
                 DiskBox[1, 0.02261146496815286], 
                 DiskBox[2, 0.02261146496815286], 
                 DiskBox[3, 0.02261146496815286]}}]],
             MouseAppearanceTag["NetworkGraphics"]],
            AllowKernelInitialization->False]],
          DefaultBaseStyle->"NetworkGraphics",
          FormatType->TraditionalForm,
          FrameTicks->None]}], "108"], "-", 
       FractionBox[
        GraphicsBox[
         NamespaceBox["NetworkGraphics",
          DynamicModuleBox[{Typeset`graph = HoldComplete[
            
            Graph[{1, 2, 3}, {
             Null, {{1, 2}, {1, 2}, {1, 2}, {1, 3}, {1, 3}, {2, 3}}}, {
             FormatType -> TraditionalForm}]]}, 
           TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1zwlM21UcB/CurTjKOYboolGmDpfqhqhh5ViecZsQNxuLBEoYxRjZDEwu
RTbNLrLVWC4BC0PIZDB2IGULgx2k+G3GlmGAcVlaKNrjX3rBtDgGVJpNx//t
JS8vv7xffr/vZ+OneUlZXA6Hs+P/+/i9sEfq+ObqLBYePT5GCBSn98Qcaovn
rB43UbH/xG+1NmFlhVf2RaUL6a2VtX8Nj6Pj6M4YaZwLW/3mVZd/HUFtoy7/
29+dmLvHrLUcGIBqo3VDaLoTXZeUny8W3MY2j/OZ7GEHgkWGUUk4IPS8FTYS
5UBiUWGUS3kFE/PT2S0ldmhOPZCF1TVh23L9wO6bNnByI//5U3OSiG3yYG6a
Djb3Ske0giFNMRaV6aoW7zmTGZ7ZSkTrU67vXBjHjfMzhbItNpIvXuMVhYxB
kGNSHs+1k7GI++apdSP4IVO5+VKLg2wuyai44hhAWZ3PC28OOkliwPPVc0V3
8IrmA0uy3UXapdpA3t2b6Nl3ZKJoYZYcXGx+9V+uHZlD3vZZhw6S70f7Huln
8PYx5a2Ld7XYMKfhi9VW8CIDRJ+cGkfsDVlxuYqBP4QSWcIoDrSmZstUFnh/
OZ7q0zME3x1byqRqM66frh041N0PbeT+KoHBhOmzH5cHnejD0clQk8fXBL3c
WNwtUUMt8RSqR/pw7kTuWo/ESOJz7j3IGNagLu3vrAJfMzE1CKtSNqnRJd76
fm+hheQ3FNbIRdcQuD8uVmBliD71zJfRhk54cjb9dHjvDAlf43dw6aUOyFdE
JSKDjTQNx88LO8+j+eRyijTTQS4Ldt3W5jejZyxh95LdSX5rFffPGWawqKt2
cu0GJKt7Q//IsGJZke70cU+BH/9uuXjKAvedzwaDX5xCXIXrQkSSGYPPhTON
BZNwt4xFNpQZwV/uTlw3q0egMeir9LxpLH9Yda5XocfDi7rX9okn0W565ynD
R3qsF6jkytcnMN38dVvpdj2EbE2stA5rW+0nXbQ/gp1HOGJ23tNnV/eRULov
gc1DTDRPEJuXcPvZvDLWQ/xLWc846yUhetb7xP+wJrr0iL8FKdR/LDap1Pud
BT7Uz28cql9yW7Cd+uvu51VEJTBYoH4vrzW9WMEghPr5adfeONPDgMt60FaZ
dbhax+BZ6q/puCWMNTOIoP56WodQfyftf5n6/ek8HvXz+ey+XdT/M80TQP2B
NO9e6ldQzxO/4EfW+x8nVlp0
              "], {
               {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {-0.6796738226668951, 0.3924098644778713}, 2}], 
                 0.020399597244776385`], 
                ArrowBox[{1, 2}, 0.020399597244776385`], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {-0.18635158111754713`, 0.10759013552212354`}, 2}], 
                 0.020399597244776385`], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {9.175601618325135*^-15, -0.21518027104425425`}, 3}], 
                 0.020399597244776385`], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {-4.163718381424851*^-15, -0.7848197289557464}, 3}], 
                 0.020399597244776385`], 
                ArrowBox[{2, 3}, 0.020399597244776385`]}, 
               {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
                DiskBox[1, 0.020399597244776385], 
                DiskBox[2, 0.020399597244776385], 
                DiskBox[3, 0.020399597244776385]}}]],
            MouseAppearanceTag["NetworkGraphics"]],
           AllowKernelInitialization->False]],
         DefaultBaseStyle->"NetworkGraphics",
         FormatType->TraditionalForm,
         FrameTicks->None], "9"], "+", 
       FractionBox[
        GraphicsBox[
         NamespaceBox["NetworkGraphics",
          DynamicModuleBox[{Typeset`graph = HoldComplete[
            
            Graph[{1, 2, 3}, {
             Null, {{1, 2}, {1, 2}, {1, 3}, {1, 3}, {2, 3}, {2, 3}}}, {
             FormatType -> TraditionalForm}]]}, 
           TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1lGtMk2cUgGvpGBRERMZmZhxskxk2ZWwGK6LHOB1kumYwxiVAMdvUBRy3
jalbBCSIkavAAEHiEEURKSIXL6TsEC+RBZQCQyqFUdoCLaArEwVGo5s9xy/5
8uXN9+Z9z/Pjedy+jgvcLRQIBN/8/774Vu8MNfx8ZRJnnr94hlGceWrnhoM1
vgLLYwI5/Qc7y1qDCwtW2d/nTWB4VV7xo65erEvZtiF04wSutZuW1/+uxOLy
/vhf/jTi1EOdjXZfB8rd9Mudw43YdKnou6cJt3H9vPG16C4DOkrU3QGuiB7z
H7kovQzon5ToNVHUiPenB6PPpI1j24knMpeSClw/V9qx48YYCmI9//mr7QhI
xzIchWH9OGZaqPPO1EHFBq1cc6UPtxqDdFYjepAsC762baYXr58fTZStGYN4
6SKzxKkHxTGaosOx49Dj/nhkYKkSj0cVrb50xgCr0yJzGw0dmF1iveLDTiP4
L36zYCrpDr7T9pk2aHwCakP7HKzu3cCWPcn3k2Ym4cDTynf/FY5j1F1z7aSh
HwOOdd98rhrFj1OLbl2414fLp9pEUoUerTwXS3ad6EWf67L9OXId2qNHgMyv
G/dVhUTL5Fo0XzwcYt1yF20/WZMdqhjBa6eKOw42t2Of5958sVqDg2e/zFmS
fhNTHjhr5m01qMoY3t8coEBFwHyiQnkTz6XH2swHDINvzMMnkV1tWBL29+4E
2xHQnPTID16lwCbp2k9bE7UQfzKxMENyFR32bvQR63WgCjn9g7e6AedjVpUd
ihgF10V2B2bfqsOMBUmaRD0GFV2+0x4N57HyyFxwaJQB6sXbb/fFV2JLj9+O
2XEj/FElbZ9Sj+LT/gKjcFyNQYpW56FIPc5lhhutTQMo8t2SIx3QounOt52O
KwdwY+5EtXvgCHa+4aorT3iApjM9niezh1E01+y/dFKFDsNLfgyPG8S5z/PP
tWaq8NmF/vf2SB9grWbdK+ovVLhMLM8oev8+Dlb+VJO1SYUetAY9r11qLPuh
ife703kgkNJ5r5613AfOfJ8fzQManmcJzQvCdppXRjxgn0U8vcQLTirifcn/
rNA7K9lei8HMn+oTmGU+qkVr5heV3y2dNWlxE/OXPI7L9fLT4Qzzm62qwvdn
6tCJ+UVhVz843aJDIfFgTd7uQwX9Onyd+Qvrbnn4jOjQnflLee3E/A28/23m
t+fzrJhfJKL7tjP/bzzPYuZ34HkjmD+TeV7yi38lXiX5AE3swz7yBVayLzvJ
J8hgn/TkGxxj31LJRxCyj/7kK1xmX+vJZ5CwzzLyHYbY983UA3CNph4MUS9A
WUq98KKeQDv3ZDP1Biq4N5epR2DmHpVRr2DdI+pVA/UMvuKeCcyW3kE6987R
zuIDNLIPGvIFytiXXeQTJLNPc+QbmNi3avIRrNlHm3KLr3CRfQ0lnyGPfVaS
71DAvqdRDyDiKPVggHoBK6qoFw7UEzBzTxKpN7CllnqzlXoEa7lHbtQrcOde
hVHPIIR7lkK9g3Tu3X+IG20N
              "], {
               {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {-0.6796738226668951, 0.3924098644778713}, 2}], 
                 0.020399597244776385`], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {-0.18635158111754713`, 0.10759013552212354`}, 2}], 
                 0.020399597244776385`], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {9.175601618325135*^-15, -0.21518027104425425`}, 3}], 
                 0.020399597244776385`], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {-4.163718381424851*^-15, -0.7848197289557464}, 3}], 
                 0.020399597244776385`], 
                ArrowBox[
                 BezierCurveBox[{
                  2, {0.6796738226668931, 0.39240986447787535`}, 3}], 
                 0.020399597244776385`], 
                ArrowBox[
                 BezierCurveBox[{
                  2, {0.18635158111754296`, 0.10759013552212814`}, 3}], 
                 0.020399597244776385`]}, 
               {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
                DiskBox[1, 0.020399597244776385], 
                DiskBox[2, 0.020399597244776385], 
                DiskBox[3, 0.020399597244776385]}}]],
            MouseAppearanceTag["NetworkGraphics"]],
           AllowKernelInitialization->False]],
         DefaultBaseStyle->"NetworkGraphics",
         FormatType->TraditionalForm,
         FrameTicks->None], "18"], "-", 
       FractionBox[
        GraphicsBox[
         NamespaceBox["NetworkGraphics",
          DynamicModuleBox[{Typeset`graph = HoldComplete[
            
            Graph[{1, 2, 3, 4}, {
             Null, {{1, 2}, {1, 2}, {1, 3}, {1, 3}, {1, 4}, {1, 4}}}, {
             FormatType -> TraditionalForm}]]}, 
           TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxdU3s01AkDnSUlWvVhI1bKaklTEVGSq3LUzLalUGi2ZMd6RbNIj9VLk0fi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              "], {
               {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {1.2163294007487269`, 1.3885847470586772`}, 2}], 
                 0.020402372602160934`], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {1.3775991003622758`, 1.1021835352839529`}, 2}], 
                 0.020402372602160934`], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {1.0216060924279298`, 0.4986503420818231}, 3}], 
                 0.020402372602160934`], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.6926571448262763, 0.501554756826376}, 3}], 
                 0.020402372602160934`], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.34717604301982685`, 1.1127191277036643`}, 4}], 
                 0.020402372602160934`], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.5143711702733084, 1.3960660626785732`}, 4}], 
                 0.020402372602160934`]}, 
               {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
                DiskBox[1, 0.020402372602160934], 
                DiskBox[2, 0.020402372602160934], 
                DiskBox[3, 0.020402372602160934], 
                DiskBox[4, 0.020402372602160934]}}]],
            MouseAppearanceTag["NetworkGraphics"]],
           AllowKernelInitialization->False]],
         DefaultBaseStyle->"NetworkGraphics",
         FormatType->TraditionalForm,
         FrameTicks->None], "36"], "+", 
       FractionBox[
        GraphicsBox[
         NamespaceBox["NetworkGraphics",
          DynamicModuleBox[{Typeset`graph = HoldComplete[
            
            Graph[{1, 2, 3, 4}, {
             Null, {{1, 2}, {1, 2}, {1, 3}, {1, 4}, {2, 3}, {2, 4}}}, {
             FormatType -> TraditionalForm}]]}, 
           TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxdz30s1HEAx/Fz2TQdSyiPGblJRaMW47rPmq3pSJidcErFIhfHWpubcVx5
aKxl1h/F7UYZjbWrlW7GnMzTDUe4cqfCeer35Xu3amWm9evfPtt7n79f/tcL
k3O4HA4nkO3fT+93bRxZ3IRk06YZn2YQvS23iCyb4Pw37tXSP3KjCYaXvLH3
i7sYj2+4NPXJhLy40repG1tYlO08Vi+tY0WS73sziOKa2e6QKWAd9rK62eMS
iki/lurkrDUE3mtSV1VTyAc/HpQ/XcWWNeJDZgeFNt01aWhmBTXhTtnNOooh
U6i5k7eCjSXtrzMGivLiybBnMRZcmRdt+M9SGMxRaUfky0iJODcXMEfRv6N4
sPeVAfX6RIFkiuLCxYZTjsIJqPn931YHKEbaJ5wXPPVQdDgW6V9QuGi5Yznb
w1iSnnb3qKXosh4Ql30ehKpXrP+aSRFr/XJ5d0wH1bvJYART7AuKCrlV0Quu
1Ts9mdlCZHRZj6WyGzyv4sO6eYLv/EqvItYvS+pLmGkiKGkXSdWsXxYf0RWe
SxBr02Y4s/6Q5rQbOwKC0LDbPqGs/1GW0iHWm8AdRbjD+mWW8foTewiOxggL
xKxfKTwr6P7BwCHdiR/H+num41uslIG8UCMdLVmG5mTMQ5uVgZt/gSZFYwA/
aEZh/skgn6nltAkmUGVUuN21J0g8z0tVeujh5yl+/saHQCmSK31/D4Pctxnr
hATlrdnShIVB8J7Yta7lEdREooOM6nCsKyCjU0UwWq0wNpb3oq3PZaDHTNC/
/NqYW9GNv31JIVs=
              "], {
               {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {1.07694301246758, 0.434791789129749}, 2}], 
                 0.021528196942231848`], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.7909861938643155, 0.4346910595611292}, 2}], 
                 0.021528196942231848`], 
                ArrowBox[{1, 3}, 0.021528196942231848`], 
                ArrowBox[{1, 4}, 0.021528196942231848`], 
                ArrowBox[{2, 3}, 0.021528196942231848`], 
                ArrowBox[{2, 4}, 0.021528196942231848`]}, 
               {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
                DiskBox[1, 0.021528196942231848], 
                DiskBox[2, 0.021528196942231848], 
                DiskBox[3, 0.021528196942231848], 
                DiskBox[4, 0.021528196942231848]}}]],
            MouseAppearanceTag["NetworkGraphics"]],
           AllowKernelInitialization->False]],
         DefaultBaseStyle->"NetworkGraphics",
         FormatType->TraditionalForm,
         FrameTicks->None], "3"], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         GraphicsBox[
          NamespaceBox["NetworkGraphics",
           DynamicModuleBox[{Typeset`graph = HoldComplete[
             
             Graph[{1, 2, 3, 4}, {
              Null, {{1, 2}, {1, 3}, {1, 3}, {1, 4}, {2, 3}, {2, 4}}}, {
              FormatType -> TraditionalForm}]]}, 
            TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJwBUQKu/SFib1JlAgAAACQAAAACAAAA0hATlMjh7T9c7fGxzdLrPzv5euRK
5O0/AAAAAAAAAAAAAAAAAAAAAAJffP5619s/0K8MysPh/T/NTJJP0dnbP6aH
8StrPes/w3RhXyRA6T8DRB1VaY7qP5LoH7G6neg/T7ApVszX6T+HHZIR6wPo
P3sVTU4AGuk/2EtLkhBz5z8HeZmddVXoPxcHJ/eA6+Y/wJJzoqCK5z9kloGD
jG3mPxR2rHT5ueY/lT6yyn355T9Wumae++PlP0uh44OZj+U/b5okkyPg0z+G
dzff8v/fP7CcOfx3KtI/vuA4mvxA3z8CqtydH2zQP3Daf65Jl94/UkK6e0VM
zT8meMuVPgPeP9Y751Acs8k/3pV19zKF3T/vETci5Q7GP9LrjHRxHd0/+QU6
4sdhwj+iTqV7N8zcP1YQm5DjW70/IkV4JLWR3D/Grv8hTDbqP0z6856wdes/
Uo+Em1ZJ6T+NdV1zb1jrP1VMhUsPXug/9KbpdtIv6z/bQdl/AXXnP+5RdbXx
++o/PIAkNbeO5j/IYErm67zqP8+7JMW4q+U/pC/wWeZy6j94QvaVjMzkP36s
E+QMHuo/mMOAyrbx4z8aYZTBkb7pP+ZZsdYz988/kHtMrfEu5D/uapp9PJ/M
P0jefWYNxeM/QPh9xp9cyT94hq6t/lDjPyRf5tlLMcY/xRUJOgrT4j9U7RcX
IR/DPwTR5J56S+I/BoKl9/AnwD9V/50foLrhP2pmrvf5mro/SjQQgNAg4T9O
SQxB6yK1PxioztFmfuA/4kgoKA==
               "], {
                {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
                 ArrowBox[{1, 2}, 0.021528196942231848`], 
                 ArrowBox[
                  BezierCurveBox[{
                   1, {0.5383479954480064, 0.49869821088479993`}, 3}], 
                  0.021528196942231848`], 
                 ArrowBox[
                  BezierCurveBox[{
                   1, {0.39546346810633815`, 0.8058115204748701}, 3}], 
                  0.021528196942231848`], 
                 ArrowBox[{1, 4}, 0.021528196942231848`], 
                 ArrowBox[{2, 3}, 0.021528196942231848`], 
                 ArrowBox[{2, 4}, 0.021528196942231848`]}, 
                {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
                 DiskBox[1, 0.021528196942231848], 
                 DiskBox[2, 0.021528196942231848], 
                 DiskBox[3, 0.021528196942231848], 
                 DiskBox[4, 0.021528196942231848]}}]],
             MouseAppearanceTag["NetworkGraphics"]],
            AllowKernelInitialization->False]],
          DefaultBaseStyle->"NetworkGraphics",
          FormatType->TraditionalForm,
          FrameTicks->None]}], "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         GraphicsBox[
          NamespaceBox["NetworkGraphics",
           DynamicModuleBox[{Typeset`graph = HoldComplete[
             
             Graph[{1, 2, 3, 4}, {
              Null, {{1, 2}, {1, 3}, {1, 4}, {1, 4}, {1, 4}, {2, 3}}}, {
              FormatType -> TraditionalForm}]]}, 
            TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1z2tIk3EUBvBXY5Y23JCSMnMZIhopkogk1GNDI8ELWxcNZ8v7B81UCifY
tJTAstRmWEtERVErgygp2VIxN0lN0+W7le195zRTtxniZZKa/YM6cDg8D+fL
zzvlqjjdkaIoH7J/r67HHn9Wt4Stgdx25f5JdDDuaYHhVDj1b7QtfCOH5Bfu
oPcdsOB/3ziSPT/tMYkjio7ILvNPDCsrfzgUGJCcUau1WxdRVhDtHWDQw7SR
XduxbMMgdYXxE+khdekW5ditKFEO8yLNNC4KJXGj6xY8WIpLen+XRpTGJspc
X0BfPGebjqFRXfXUf2RtHq6SsfpmPxqnOwsT61bmIKzpEgo9aTSHKqtmUydw
O8iyqiG5wm7LKJXqcNiVuxzmT2PSKSJHLBnDhYJT88WxNNLZE1LnNyNY6ywb
kFfQ8O0NrVGoB3HJd8vgNk3Dvz9RXj+kRdCC6ususR4NiuCS4tk+NPXu9RB8
0ePY0fwVZ0E3HLnlTzgyAzzDkvM0xN9w55xdpjZCpTSPOtkWQdEDMmkig0f3
E/g9xJ//3PvtdTODx5VTgzeJPyLX1JUlYvFh56GEGeJvNyUMbbeyCCn6KLtB
/FGCuvbf31kYS2WbM8Qf3j832sgx4VNqU+Yr4ncNLoz9ttsEdY2lbU/aBAId
3Py8uCb4MOXcl8R/5qDTLyv577y2Qy0nfvakQdE6yyJgNfpWEvHzWu6FqNpY
8Cc0sini99rklx4Xs+DxXFJmiP/zw9zX56cZuKRfblERv4egOk8kYTCeyhNn
Ef/4RsyzondG/AEzpiUf
               "], {
                {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
                 ArrowBox[{1, 2}, 0.02286523635197532], 
                 ArrowBox[{1, 3}, 0.02286523635197532], 
                 ArrowBox[
                  BezierCurveBox[{
                   1, {0.5570336687903829, 0.2402746920570066}, 4}], 
                  0.02286523635197532], ArrowBox[{1, 4}, 0.02286523635197532],
                  ArrowBox[
                  BezierCurveBox[{
                   1, {0.5570594857583636, 0.6066793135881896}, 4}], 
                  0.02286523635197532], 
                 ArrowBox[{2, 3}, 0.02286523635197532]}, 
                {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
                 DiskBox[1, 0.02286523635197532], 
                 DiskBox[2, 0.02286523635197532], 
                 DiskBox[3, 0.02286523635197532], 
                 DiskBox[4, 0.02286523635197532]}}]],
             MouseAppearanceTag["NetworkGraphics"]],
            AllowKernelInitialization->False]],
          DefaultBaseStyle->"NetworkGraphics",
          FormatType->TraditionalForm,
          FrameTicks->None]}], "9"], "+", 
       FractionBox[
        GraphicsBox[
         NamespaceBox["NetworkGraphics",
          DynamicModuleBox[{Typeset`graph = HoldComplete[
            
            Graph[{1, 2, 3, 4}, {
             Null, {{1, 2}, {1, 3}, {1, 4}, {2, 3}, {2, 4}, {3, 4}}}, {
             FormatType -> TraditionalForm}]]}, 
           
           TagBox[GraphicsGroupBox[
             GraphicsComplexBox[{{-1., 
              1.0106430996148606`*^-15}, {-7.044813998280222*^-16, 1.}, {
              1., -1.133107779529596*^-15}, {6.049014748177263*^-16, -1.}}, {
               {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
                ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {2, 3}, {2, 4}, {3, 4}}, 
                 0.02261146496815286]}, 
               {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
                DiskBox[1, 0.02261146496815286], 
                DiskBox[2, 0.02261146496815286], 
                DiskBox[3, 0.02261146496815286], 
                DiskBox[4, 0.02261146496815286]}}]],
            MouseAppearanceTag["NetworkGraphics"]],
           AllowKernelInitialization->False]],
         DefaultBaseStyle->"NetworkGraphics",
         FormatType->TraditionalForm,
         FrameTicks->None], "9"], "-", 
       FractionBox[
        GraphicsBox[
         NamespaceBox["NetworkGraphics",
          DynamicModuleBox[{Typeset`graph = HoldComplete[
            
            Graph[{1, 3, 4, 2}, {
             Null, {{1, 2}, {1, 2}, {1, 2}, {1, 3}, {4, 2}, {4, 3}}}, {
             FormatType -> TraditionalForm}]]}, 
           TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQDQEf9jd2Jx07YnLJpjb2xpqNiSf3QMXt60vmWlqf
PmoDUwcTZxI/2tOZeWXP0v3bdRecfbt/Tuq5GA6HQ/Zb9tlYhVu83f/D4dWv
vvPH7JvEipiNpr7Zv6/mZDqb42n7IMEDihOfvN4vVJOsdXbieft5PFaad9Ve
77di9J+06v5F+ybLzdltMa/2W1717p70+LL9HEa7bSxtL/cbrDrNlXv5qv2S
Aluu64tf7D/g/rBKZN11+x0Qev9yiLi9BkTd/vkQffYGEHP2t0LMtTeA2LN/
EcRe+x/VYHfsD4G4y34JxJ37WyHutn8A8cf+bRB/2TdB/Ll/BcTf9kvSzrz4
m/96vwGz06R/kzban853dZTxebV/B5eUnpvtNvvbC3jT9um/3O/gk/8kP2y3
Pati+tYe6Rf7n+z6X7E794B9Tv2NbVoCz/dvOCse3Z1y2D5HNGqXGd+z/SpS
xoHPeo/Zf9SaVeUp9nT/np/s6m+fn7TXjOk/9FXjyf45IO8WnLVvgdD79SDi
9ksg6vZ/g+iz54GYs78YYq79DIg9+4sg9tpfgbhjPxfEXfYKEHfufwBxt/0E
iD/2X4D4y54D4s/9KyH+tgcAYwUe4A==
              "], {
               {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {-0.6644407471831174, 0.664440747183116}, 2}], 
                 0.02261146496815286], ArrowBox[{1, 2}, 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {-0.3355592528168825, 0.33555925281688337`}, 2}], 
                 0.02261146496815286], ArrowBox[{1, 3}, 0.02261146496815286], 
                ArrowBox[{2, 4}, 0.02261146496815286], 
                ArrowBox[{3, 4}, 0.02261146496815286]}, 
               {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
                DiskBox[1, 0.02261146496815286], 
                DiskBox[2, 0.02261146496815286], 
                DiskBox[3, 0.02261146496815286], 
                DiskBox[4, 0.02261146496815286]}}]],
            MouseAppearanceTag["NetworkGraphics"]],
           AllowKernelInitialization->False]],
         DefaultBaseStyle->"NetworkGraphics",
         FormatType->TraditionalForm,
         FrameTicks->None], "9"], "+", 
       FractionBox[
        GraphicsBox[
         NamespaceBox["NetworkGraphics",
          DynamicModuleBox[{Typeset`graph = HoldComplete[
            
            Graph[{1, 3, 4, 2}, {
             Null, {{1, 2}, {1, 2}, {1, 3}, {1, 3}, {4, 2}, {4, 3}}}, {
             FormatType -> TraditionalForm}]]}, 
           TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1k2tI02EUxufsMoZFRWmtIgdic5CNinA2OzO6EAqVRIWtD1k6xMmG9UHM
8EIKoV0cBCGrNP9hjYjEWmOOnWE5GmtaeYWKjJbOzUV9KCzoZue8g3HgcN7n
PL8/z1GXWItK5TKZbPe//3yl3xdsaCkJPNv22nD+xMT9npNBL/eh7uwN/Y7Q
gEHMib48baD1YvmI9w4+2dQRTqCjdNCkMPbDI58h92hOAueMsZ+XhwLQmFqV
vOXaLPpqg+ZF+SEoWu5Xt0XiuKL2lDbcNgQ3U3Kz3mXGMTfpgN35/hU06nsr
mk0x1I8WtNg/DoMjaadrQfMM6pwhZeXwKEi2POV4VxT9+z7UrHwwDm6q2E19
0NAc3qJ3oCMdbCJd0NEevE17Ye7cfx94mHyBRD6xiXzDJHGgi7igkTjxLnGD
VPYi+ssaR13yLvtvew+ErHvy1xXG0K1UZe/Nc8GbjiVlvs0zaCy0RqxH+mCh
2vy4dW0UI54/1X2VfrDUTbi0y6bxYTjteMvpp2BZVezZvnQKM1RbD01dCsBX
bXvN/tRP6P2xeGNiOghZpiv93zQRdMzj2sJwgSpmUx8kmsPv9A5SSAfPkC5c
pz1YRXthhHygknxBOvnESfINV4kDXxIXKIgT7xE3dDJ/h5z6z5lfw+/GmN9d
QLpy5pd4bznz29iXmfkn15DvWeavZq4M5jcxt6iZ3Bdzn/md0KlgXQvvEd9d
+FCwLz/7fMu+c5hjkLkEZzdzS5z/Y5yLXs6/m3PTwPmv51wd5PyPce4cnP/1
nMt6zn8657ad86/iXHdy/p2ce1G7uL+a58TdCB1xVxt4j7g74UP4Ej7F3XqY
Q3AVM6e4+796QDTQ
              "], {
               {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {-0.6644407471831174, 0.664440747183116}, 2}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {-0.3355592528168825, 0.33555925281688337`}, 2}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {-0.33555925281688653`, -0.33555925281687926`}, 3}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {-0.6644407471831186, -0.6644407471831144}, 3}], 
                 0.02261146496815286], ArrowBox[{2, 4}, 0.02261146496815286], 
                ArrowBox[{3, 4}, 0.02261146496815286]}, 
               {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
                DiskBox[1, 0.02261146496815286], 
                DiskBox[2, 0.02261146496815286], 
                DiskBox[3, 0.02261146496815286], 
                DiskBox[4, 0.02261146496815286]}}]],
            MouseAppearanceTag["NetworkGraphics"]],
           AllowKernelInitialization->False]],
         DefaultBaseStyle->"NetworkGraphics",
         FormatType->TraditionalForm,
         FrameTicks->None], "4"]}], ")"}], 
     SuperscriptBox["\[Sigma]3", "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.931594268459255*^9, 3.931594293470964*^9}, 
   3.9315943495622845`*^9, 3.93764011092519*^9},
 CellLabel->
  "In[2119]:=",ExpressionUUID->"dce6316c-353c-424b-a7f4-77c80936f366"]
}, Closed]],

Cell[CellGroupData[{

Cell["Diagrams", "Subsubsection",
 CellChangeTimes->{{3.931653704965186*^9, 
  3.931653705717079*^9}},ExpressionUUID->"59c79192-a83b-4461-9760-\
b2ec211ec0f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2}, {
        Null, {{1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 2}}}, {
        FormatType -> TraditionalForm}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxdlAtI01EUxv+K2EyyJ6swa6ZpKZaSRZr1LTPRonQSIRY2Z1mh4SjoHVmh
2QOavcOoZZpmKo6gfGB3hfF3LZxipWWBFjW3aS3E3mave/+we+ByOXA45/vB
x+evyU3Z7C4IgubP+/v/LycErkZtmDQ/6Ob1mICJsd6Wq/0Y15IWPGGghGDy
g6aohw4odzeInRnlpLqbRO55Y4eyOsBxJfQ2Cbl81uEj2KE+ImoCEmqIR7yX
86ivDS2RBSZTWi3ZVe55Nn1BH1J1mx4tjTKQOHnOlOA1VtSmnf7Qf99ANmX9
rfdwquqm5zsMZP6/6kAf7Xd2BFsMme2ooPMKzbs7+SEWJNN9VutLOIvMMNJ7
ScUGVfOICCXVs7xICJuxqxkKqvdXyQ/Z1C9GKCjPs6yPZce8GuEU//NeG6/w
S27sh7H73t7jn88TTeXq0M3PHehxO3d0RmExmWMILI912qEXtxcoFXry6unx
idO87Mhzj2pNGltCXmy7GDbL3wb9s7emVt0NMkBkvUWL+pAcGx2+pbSU5MqK
Yy4kWZGXlaPqTiwjGZQ/fN7rQM/DZRK/gvbyj6aCDnU7tHQ+Uni9v87PgnC6
ryC1JDF7vxl59N7eqi7D6W4RaqonbvH2zKGlzdBSvZp1ppTsm0boKc+rHSPy
Q7MaoKa85vKunieP+yFEVrgPNh0gRctnD63tdUAo1c/9OecI8UtduKT+ix3C
cOCHRxvzyUPTcM3ImD/9oCguEwpJbWbMsrmBNgjyhjPp3ifItzerHCuj+yCY
3w35HD5JdMPfS9cnWyEcjN+amHGKrKX8gi0oQlZ1ikRQftbXe4y+m7CxXZpv
3dmW8lRukfZ90vr8iM81S/cqu2Rxbi2ipGfJtSBvX/9mSa/2U3po1T6jxDP2
QfS3S7fqJV6OHxw/OH5w/OD4wfGD4wfHD44fHD/aXPkx6MqPKld+wJUfO1z5
Md6VH5z/wfkfnP/B+R+c/8H5H5z/wfkfzP9K2jP/6+g88z/bx/zP7jH/Mz3M
/zqql/mf8TD/6ykvl3/g8g9c/oHLP3D5By7/wOUfuPyT+L/SnuVfHZ2fSfNP
TffZaP610Xsqmn9Mzwqaf0wvyz/G00nzj/H+BgPK7HU=
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000006, -0.16444074718311627`}, 2}], 0.01273], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.4999999999999967, -0.09887664622925271}, 2}], 0.01273], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.49999999999999895`, -0.03299538137855928}, 2}], 0.01273], 
           ArrowBox[
            BezierCurveBox[{1, {0.4999999999999991, 0.03299538137855927}, 2}],
             0.01273], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.49999999999999606`, 0.09887664622925282}, 2}], 0.01273], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000001, 0.16444074718311646`}, 2}], 0.01273]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.01273], DiskBox[2, 0.01273]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "831600"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", "12", "}"}]}], "]"}]}], "+", 
    RowBox[{"45360", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"272160", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"18000", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"144000", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"45360", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"144000", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"272160", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"19440", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"38880", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"38880", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"116640", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"600", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "6", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "3"]}], "+", 
    RowBox[{"10", " ", 
     SubsuperscriptBox["\[Zeta]", "3", "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9315944855835404`*^9, 3.9315945107602882`*^9}, {
   3.9315948548093767`*^9, 3.9315948633892126`*^9}, 3.937640114695013*^9},
 CellLabel->
  "In[2120]:=",ExpressionUUID->"71c4e629-f08f-4f92-a49e-7c2c92b078ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3}, {
        Null, {{1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 3}, {2, 3}}}, {
        FormatType -> TraditionalForm}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJwlkHlQ1HUAxVdoZEFRDMSsxlATGJJDK1lw5SuiQYLoJiIOZ44ooW5AMnKk
yDkeIHhwJEcIglDsiqAEuPRWQAMRdjkWltbBH3sfbAIBusFkap+ZN2/evP8+
aw9//02kEY1G83qTt13jF6ROatJh5vVbnsPsYpmfW+IvTNo7Jgnn/58sebcp
zM8bZ5/M1SK4KrfgL8EguCk73YK2auG0ZIpT/7sQBSUjMclDGkzoZXTpiR5w
1spXWwVrcO9OftRc7CO4GjQrowVqWDAk/SwbwMGw2Vq4SQ2f+LhN2vxGDE89
i65MU4FfNBtmXVgO11c/9fi2K0FjO0+P8TOJvzLLwujQCJST89wtF2Wk3E3K
oZpE2KEJkBmPywnDMrB558wgWm4r4sIclSTGf9EC4/0BmB2n8lPZKjJg+/f4
nyuEyAvPt79TqSb2aaGXG9U9yC5c/LHLUw3xMf/o6kT8H1jP3y0NUGlJXZBo
mXFfO1qPnh2On9GRvtYGq+s/akCrXgWXOyLcWmz3NX1UjaWeDy39nwxg+gMT
aYizGnkclyyFSIDdoZ5DpSkqRNk2elSte4KrZpFpI91K0A0ttjuSOxF1r/2B
9TIlXL4bTd7JbwN7c+aDKD8F6ktO7TlQ2YA5fbudJEOO7bJOw0JqGcT94i6b
sQGYL430XU+kJM/r8I3DXv0IceNarSt540NP4zLdBTjD3runblZOhFc8UmXD
PTBdyCmu9VUSmzp971xIF1ae5ykWlanI9h1du+8/7UTasH5/6YSa5HUc9Qy3
fQiPFxWsI65awk+NsTw51Iqx9FO55KyOHGFqd+mD1Sgy0axJWRgGr/jfVbIT
KgSM7arsYg/BglmdvyddCapOctt9tB9F48++2PazAnSb6QKThD5srKHT2/ly
iF+4squdusFYIebpVDLUtGz78u5wB4Yc7Iq7rWTY9yS2ymKch3syXXq0txTC
cPvgDw13UZ90wCjl8VM42fWpls9QhIrya/Sp6Qb3Grc2OkBKqIjAhrybj8F0
TM6lN8uIC723MKehA0FnuReEaxQkoi143ykJH9zuur2155XkXOmFzZMMHpI+
y/42cVZFKOeLhuu6JpSUU6Z2kRrCv7yxdIvgLqwHL4UXjWhJwlzFp/8YqRDe
u1CnU4+AdaG/47VYgc/P5XfW9omweoL/nj9PDmNnc0ZE0SDcW8JO53BkWAoH
Vph3P05UHYwO40ix8GvqwcWtvTD1cswO4o2juaygJ/F+F0TOx66YSSg8u7U/
Z3lGB1JGrSiDKQVx1vPT91k88FiGOJ6wA9UZbLqB9Zwwj+tnQwV8FB56ERlr
Ok6oYocrgRveePN3+qotTkpiiuOuZTF+w7JjW93N5DIiPnjzhy2SBhiOb7hx
JkRBbBYtSXj5CRdZ84w0hkRJygXMKYeG26jIfBUYFK4m9Wa7HoliKtA64O37
UqUh/wHzf1xU
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{1, {-0.6796738226668951, 0.3924098644778713}, 2}],
             0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{1, {-0.5154807063631767, 0.2976129245808569}, 2}],
             0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{
             1, {-0.35054469742122873`, 0.20238707541919912`}, 2}], 
            0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{
             1, {-0.18635158111754713`, 0.10759013552212354`}, 2}], 
            0.020399597244776385`], ArrowBox[{1, 3}, 0.020399597244776385`], 
           ArrowBox[{2, 3}, 0.020399597244776385`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.020399597244776385], DiskBox[2, 0.020399597244776385],
            DiskBox[3, 0.020399597244776385]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "15840"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", "12", "}"}]}], "]"}]}], "+", 
    RowBox[{"4536", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"7560", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"7200", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"21600", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"4536", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"14400", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"7560", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"648", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"648", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"648", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"120", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "6", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "3"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.931594488883711*^9, 3.93159474663251*^9, {3.931594870015874*^9, 
   3.9315948800667424`*^9}, 3.937640116234827*^9},
 CellLabel->
  "In[2121]:=",ExpressionUUID->"5bbb9463-342c-45d4-a550-4cfadec519e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3}, {
        Null, {{1, 2}, {1, 2}, {1, 2}, {1, 3}, {1, 3}, {2, 3}}}, {
        FormatType -> TraditionalForm}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1zwlM21UcB/CurTjKOYboolGmDpfqhqhh5ViecZsQNxuLBEoYxRjZDEwu
RTbNLrLVWC4BC0PIZDB2IGULgx2k+G3GlmGAcVlaKNrjX3rBtDgGVJpNx//t
JS8vv7xffr/vZ+OneUlZXA6Hs+P/+/i9sEfq+ObqLBYePT5GCBSn98Qcaovn
rB43UbH/xG+1NmFlhVf2RaUL6a2VtX8Nj6Pj6M4YaZwLW/3mVZd/HUFtoy7/
29+dmLvHrLUcGIBqo3VDaLoTXZeUny8W3MY2j/OZ7GEHgkWGUUk4IPS8FTYS
5UBiUWGUS3kFE/PT2S0ldmhOPZCF1TVh23L9wO6bNnByI//5U3OSiG3yYG6a
Djb3Ske0giFNMRaV6aoW7zmTGZ7ZSkTrU67vXBjHjfMzhbItNpIvXuMVhYxB
kGNSHs+1k7GI++apdSP4IVO5+VKLg2wuyai44hhAWZ3PC28OOkliwPPVc0V3
8IrmA0uy3UXapdpA3t2b6Nl3ZKJoYZYcXGx+9V+uHZlD3vZZhw6S70f7Huln
8PYx5a2Ld7XYMKfhi9VW8CIDRJ+cGkfsDVlxuYqBP4QSWcIoDrSmZstUFnh/
OZ7q0zME3x1byqRqM66frh041N0PbeT+KoHBhOmzH5cHnejD0clQk8fXBL3c
WNwtUUMt8RSqR/pw7kTuWo/ESOJz7j3IGNagLu3vrAJfMzE1CKtSNqnRJd76
fm+hheQ3FNbIRdcQuD8uVmBliD71zJfRhk54cjb9dHjvDAlf43dw6aUOyFdE
JSKDjTQNx88LO8+j+eRyijTTQS4Ldt3W5jejZyxh95LdSX5rFffPGWawqKt2
cu0GJKt7Q//IsGJZke70cU+BH/9uuXjKAvedzwaDX5xCXIXrQkSSGYPPhTON
BZNwt4xFNpQZwV/uTlw3q0egMeir9LxpLH9Yda5XocfDi7rX9okn0W565ynD
R3qsF6jkytcnMN38dVvpdj2EbE2stA5rW+0nXbQ/gp1HOGJ23tNnV/eRULov
gc1DTDRPEJuXcPvZvDLWQ/xLWc846yUhetb7xP+wJrr0iL8FKdR/LDap1Pud
BT7Uz28cql9yW7Cd+uvu51VEJTBYoH4vrzW9WMEghPr5adfeONPDgMt60FaZ
dbhax+BZ6q/puCWMNTOIoP56WodQfyftf5n6/ek8HvXz+ey+XdT/M80TQP2B
NO9e6ldQzxO/4EfW+x8nVlp0
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{1, {-0.6796738226668951, 0.3924098644778713}, 2}],
             0.020399597244776385`], ArrowBox[{1, 2}, 0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{
             1, {-0.18635158111754713`, 0.10759013552212354`}, 2}], 
            0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{
             1, {9.175601618325135*^-15, -0.21518027104425425`}, 3}], 
            0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{
             1, {-4.163718381424851*^-15, -0.7848197289557464}, 3}], 
            0.020399597244776385`], ArrowBox[{2, 3}, 0.020399597244776385`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.020399597244776385], DiskBox[2, 0.020399597244776385],
            DiskBox[3, 0.020399597244776385]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "32076"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", "12", "}"}]}], "]"}]}], "+", 
    RowBox[{"2268", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"9072", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"3600", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2268", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"6300", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"9072", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"324", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"324", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"1620", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.931594489888393*^9, 3.931594756479951*^9, {3.931594886640564*^9, 
   3.9315948937866397`*^9}, 3.9376401188721356`*^9},
 CellLabel->
  "In[2122]:=",ExpressionUUID->"d5a8b9a9-7215-4f36-b693-3f838fe72946"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3}, {
        Null, {{1, 2}, {1, 2}, {1, 3}, {1, 3}, {2, 3}, {2, 3}}}, {
        FormatType -> TraditionalForm}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1lGtMk2cUgGvpGBRERMZmZhxskxk2ZWwGK6LHOB1kumYwxiVAMdvUBRy3
jalbBCSIkavAAEHiEEURKSIXL6TsEC+RBZQCQyqFUdoCLaArEwVGo5s9xy/5
8uXN9+Z9z/Pjedy+jgvcLRQIBN/8/774Vu8MNfx8ZRJnnr94hlGceWrnhoM1
vgLLYwI5/Qc7y1qDCwtW2d/nTWB4VV7xo65erEvZtiF04wSutZuW1/+uxOLy
/vhf/jTi1EOdjXZfB8rd9Mudw43YdKnou6cJt3H9vPG16C4DOkrU3QGuiB7z
H7kovQzon5ToNVHUiPenB6PPpI1j24knMpeSClw/V9qx48YYCmI9//mr7QhI
xzIchWH9OGZaqPPO1EHFBq1cc6UPtxqDdFYjepAsC762baYXr58fTZStGYN4
6SKzxKkHxTGaosOx49Dj/nhkYKkSj0cVrb50xgCr0yJzGw0dmF1iveLDTiP4
L36zYCrpDr7T9pk2aHwCakP7HKzu3cCWPcn3k2Ym4cDTynf/FY5j1F1z7aSh
HwOOdd98rhrFj1OLbl2414fLp9pEUoUerTwXS3ad6EWf67L9OXId2qNHgMyv
G/dVhUTL5Fo0XzwcYt1yF20/WZMdqhjBa6eKOw42t2Of5958sVqDg2e/zFmS
fhNTHjhr5m01qMoY3t8coEBFwHyiQnkTz6XH2swHDINvzMMnkV1tWBL29+4E
2xHQnPTID16lwCbp2k9bE7UQfzKxMENyFR32bvQR63WgCjn9g7e6AedjVpUd
ihgF10V2B2bfqsOMBUmaRD0GFV2+0x4N57HyyFxwaJQB6sXbb/fFV2JLj9+O
2XEj/FElbZ9Sj+LT/gKjcFyNQYpW56FIPc5lhhutTQMo8t2SIx3QounOt52O
KwdwY+5EtXvgCHa+4aorT3iApjM9niezh1E01+y/dFKFDsNLfgyPG8S5z/PP
tWaq8NmF/vf2SB9grWbdK+ovVLhMLM8oev8+Dlb+VJO1SYUetAY9r11qLPuh
ife703kgkNJ5r5613AfOfJ8fzQManmcJzQvCdppXRjxgn0U8vcQLTirifcn/
rNA7K9lei8HMn+oTmGU+qkVr5heV3y2dNWlxE/OXPI7L9fLT4Qzzm62qwvdn
6tCJ+UVhVz843aJDIfFgTd7uQwX9Onyd+Qvrbnn4jOjQnflLee3E/A28/23m
t+fzrJhfJKL7tjP/bzzPYuZ34HkjmD+TeV7yi38lXiX5AE3swz7yBVayLzvJ
J8hgn/TkGxxj31LJRxCyj/7kK1xmX+vJZ5CwzzLyHYbY983UA3CNph4MUS9A
WUq98KKeQDv3ZDP1Biq4N5epR2DmHpVRr2DdI+pVA/UMvuKeCcyW3kE6987R
zuIDNLIPGvIFytiXXeQTJLNPc+QbmNi3avIRrNlHm3KLr3CRfQ0lnyGPfVaS
71DAvqdRDyDiKPVggHoBK6qoFw7UEzBzTxKpN7CllnqzlXoEa7lHbtQrcOde
hVHPIIR7lkK9g3Tu3X+IG20N
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{1, {-0.6796738226668951, 0.3924098644778713}, 2}],
             0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{
             1, {-0.18635158111754713`, 0.10759013552212354`}, 2}], 
            0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{
             1, {9.175601618325135*^-15, -0.21518027104425425`}, 3}], 
            0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{
             1, {-4.163718381424851*^-15, -0.7848197289557464}, 3}], 
            0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{
             2, {0.6796738226668931, 0.39240986447787535`}, 3}], 
            0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{
             2, {0.18635158111754296`, 0.10759013552212814`}, 3}], 
            0.020399597244776385`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.020399597244776385], DiskBox[2, 0.020399597244776385],
            DiskBox[3, 0.020399597244776385]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "8712"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", "12", "}"}]}], "]"}]}], "-", 
    RowBox[{"1512", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"7200", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"24000", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"21000", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"1512", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"1296", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"1296", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.931594490636521*^9, 3.9315947652311845`*^9, {3.93159490070021*^9, 
   3.9315949084742756`*^9}, 3.937640120658697*^9},
 CellLabel->
  "In[2123]:=",ExpressionUUID->"306cce99-6502-4cce-9e9c-ecd996af85bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 3, 4, 2}, {
        Null, {{1, 2}, {1, 2}, {1, 2}, {1, 3}, {4, 2}, {4, 3}}}, {
        FormatType -> TraditionalForm}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQDQEf9jd2Jx07YnLJpjb2xpqNiSf3QMXt60vmWlqf
PmoDUwcTZxI/2tOZeWXP0v3bdRecfbt/Tuq5GA6HQ/Zb9tlYhVu83f/D4dWv
vvPH7JvEipiNpr7Zv6/mZDqb42n7IMEDihOfvN4vVJOsdXbieft5PFaad9Ve
77di9J+06v5F+ybLzdltMa/2W1717p70+LL9HEa7bSxtL/cbrDrNlXv5qv2S
Aluu64tf7D/g/rBKZN11+x0Qev9yiLi9BkTd/vkQffYGEHP2t0LMtTeA2LN/
EcRe+x/VYHfsD4G4y34JxJ37WyHutn8A8cf+bRB/2TdB/Ll/BcTf9kvSzrz4
m/96vwGz06R/kzban853dZTxebV/B5eUnpvtNvvbC3jT9um/3O/gk/8kP2y3
Pati+tYe6Rf7n+z6X7E794B9Tv2NbVoCz/dvOCse3Z1y2D5HNGqXGd+z/SpS
xoHPeo/Zf9SaVeUp9nT/np/s6m+fn7TXjOk/9FXjyf45IO8WnLVvgdD79SDi
9ksg6vZ/g+iz54GYs78YYq79DIg9+4sg9tpfgbhjPxfEXfYKEHfufwBxt/0E
iD/2X4D4y54D4s/9KyH+tgcAYwUe4A==
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{1, {-0.6644407471831174, 0.664440747183116}, 2}], 
            0.02261146496815286], ArrowBox[{1, 2}, 0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {-0.3355592528168825, 0.33555925281688337`}, 2}], 
            0.02261146496815286], ArrowBox[{1, 3}, 0.02261146496815286], 
           ArrowBox[{2, 4}, 0.02261146496815286], 
           ArrowBox[{3, 4}, 0.02261146496815286]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
           DiskBox[3, 0.02261146496815286], 
           DiskBox[4, 0.02261146496815286]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "16104"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", "12", "}"}]}], "]"}]}], "+", 
    RowBox[{"2520", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"5292", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"2400", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2520", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"3600", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"5292", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"324", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.931594491363207*^9, 3.931594648673558*^9, {3.9315949131768923`*^9, 
   3.931594921407601*^9}, 3.9376401229695673`*^9},
 CellLabel->
  "In[2124]:=",ExpressionUUID->"3c312c2e-6d06-4958-90e4-51a686ba0418"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 3, 4, 2}, {
        Null, {{1, 2}, {1, 2}, {1, 3}, {1, 3}, {4, 2}, {4, 3}}}, {
        FormatType -> TraditionalForm}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1k2tI02EUxufsMoZFRWmtIgdic5CNinA2OzO6EAqVRIWtD1k6xMmG9UHM
8EIKoV0cBCGrNP9hjYjEWmOOnWE5GmtaeYWKjJbOzUV9KCzoZue8g3HgcN7n
PL8/z1GXWItK5TKZbPe//3yl3xdsaCkJPNv22nD+xMT9npNBL/eh7uwN/Y7Q
gEHMib48baD1YvmI9w4+2dQRTqCjdNCkMPbDI58h92hOAueMsZ+XhwLQmFqV
vOXaLPpqg+ZF+SEoWu5Xt0XiuKL2lDbcNgQ3U3Kz3mXGMTfpgN35/hU06nsr
mk0x1I8WtNg/DoMjaadrQfMM6pwhZeXwKEi2POV4VxT9+z7UrHwwDm6q2E19
0NAc3qJ3oCMdbCJd0NEevE17Ye7cfx94mHyBRD6xiXzDJHGgi7igkTjxLnGD
VPYi+ssaR13yLvtvew+ErHvy1xXG0K1UZe/Nc8GbjiVlvs0zaCy0RqxH+mCh
2vy4dW0UI54/1X2VfrDUTbi0y6bxYTjteMvpp2BZVezZvnQKM1RbD01dCsBX
bXvN/tRP6P2xeGNiOghZpiv93zQRdMzj2sJwgSpmUx8kmsPv9A5SSAfPkC5c
pz1YRXthhHygknxBOvnESfINV4kDXxIXKIgT7xE3dDJ/h5z6z5lfw+/GmN9d
QLpy5pd4bznz29iXmfkn15DvWeavZq4M5jcxt6iZ3Bdzn/md0KlgXQvvEd9d
+FCwLz/7fMu+c5hjkLkEZzdzS5z/Y5yLXs6/m3PTwPmv51wd5PyPce4cnP/1
nMt6zn8657ad86/iXHdy/p2ce1G7uL+a58TdCB1xVxt4j7g74UP4Ej7F3XqY
Q3AVM6e4+796QDTQ
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{1, {-0.6644407471831174, 0.664440747183116}, 2}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {-0.3355592528168825, 0.33555925281688337`}, 2}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {-0.33555925281688653`, -0.33555925281687926`}, 3}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {-0.6644407471831186, -0.6644407471831144}, 3}], 
            0.02261146496815286], ArrowBox[{2, 4}, 0.02261146496815286], 
           ArrowBox[{3, 4}, 0.02261146496815286]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
           DiskBox[3, 0.02261146496815286], 
           DiskBox[4, 0.02261146496815286]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "7128"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", "12", "}"}]}], "]"}]}], "-", 
    RowBox[{"2016", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"1600", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"3200", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"2016", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"432", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.931594492297536*^9, 3.9315946559373283`*^9, {3.9315949294528365`*^9, 
   3.9315949403979836`*^9}, 3.937640125957962*^9},
 CellLabel->
  "In[2125]:=",ExpressionUUID->"0457bafa-c5dd-4d6f-8ae8-086ab690b011"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {2, 3}, {2, 4}, {3, 4}}}, {
        FormatType -> TraditionalForm}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{-1., 
         1.0106430996148606`*^-15}, {-7.044813998280222*^-16, 1.}, {
         1., -1.133107779529596*^-15}, {6.049014748177263*^-16, -1.}}, {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {2, 3}, {2, 4}, {3, 4}}, 
            0.02261146496815286]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
           DiskBox[3, 0.02261146496815286], 
           DiskBox[4, 0.02261146496815286]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "3828"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", "12", "}"}]}], "]"}]}], "-", 
    RowBox[{"2400", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.931594492969285*^9, 3.931594831610449*^9, {3.9315949461723413`*^9, 
   3.931594951430125*^9}, 3.937640128140627*^9},
 CellLabel->
  "In[2126]:=",ExpressionUUID->"86aa9ff5-3b6a-4328-b2f7-42f16cab4036"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4}, {
        Null, {{1, 2}, {1, 2}, {1, 3}, {1, 4}, {2, 3}, {2, 4}}}, {
        FormatType -> TraditionalForm}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxdz30s1HEAx/Fz2TQdSyiPGblJRaMW47rPmq3pSJidcErFIhfHWpubcVx5
aKxl1h/F7UYZjbWrlW7GnMzTDUe4cqfCeer35Xu3amWm9evfPtt7n79f/tcL
k3O4HA4nkO3fT+93bRxZ3IRk06YZn2YQvS23iCyb4Pw37tXSP3KjCYaXvLH3
i7sYj2+4NPXJhLy40repG1tYlO08Vi+tY0WS73sziOKa2e6QKWAd9rK62eMS
iki/lurkrDUE3mtSV1VTyAc/HpQ/XcWWNeJDZgeFNt01aWhmBTXhTtnNOooh
U6i5k7eCjSXtrzMGivLiybBnMRZcmRdt+M9SGMxRaUfky0iJODcXMEfRv6N4
sPeVAfX6RIFkiuLCxYZTjsIJqPn931YHKEbaJ5wXPPVQdDgW6V9QuGi5Yznb
w1iSnnb3qKXosh4Ql30ehKpXrP+aSRFr/XJ5d0wH1bvJYART7AuKCrlV0Quu
1Ts9mdlCZHRZj6WyGzyv4sO6eYLv/EqvItYvS+pLmGkiKGkXSdWsXxYf0RWe
SxBr02Y4s/6Q5rQbOwKC0LDbPqGs/1GW0iHWm8AdRbjD+mWW8foTewiOxggL
xKxfKTwr6P7BwCHdiR/H+num41uslIG8UCMdLVmG5mTMQ5uVgZt/gSZFYwA/
aEZh/skgn6nltAkmUGVUuN21J0g8z0tVeujh5yl+/saHQCmSK31/D4Pctxnr
hATlrdnShIVB8J7Yta7lEdREooOM6nCsKyCjU0UwWq0wNpb3oq3PZaDHTNC/
/NqYW9GNv31JIVs=
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{1, {1.07694301246758, 0.434791789129749}, 2}], 
            0.021528196942231848`], 
           ArrowBox[
            BezierCurveBox[{1, {0.7909861938643155, 0.4346910595611292}, 2}], 
            0.021528196942231848`], ArrowBox[{1, 3}, 0.021528196942231848`], 
           ArrowBox[{1, 4}, 0.021528196942231848`], 
           ArrowBox[{2, 3}, 0.021528196942231848`], 
           ArrowBox[{2, 4}, 0.021528196942231848`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.021528196942231848], DiskBox[2, 0.021528196942231848],
            DiskBox[3, 0.021528196942231848], 
           DiskBox[4, 0.021528196942231848]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{"3212", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", "12", "}"}]}], "]"}]}], "+", 
    RowBox[{"840", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"252", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"3600", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"3200", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"840", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2100", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"252", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"216", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.931594493687497*^9, 3.9315948410997324`*^9, {3.93159495708294*^9, 
   3.931594964257245*^9}, 3.9376401305530643`*^9},
 CellLabel->
  "In[2127]:=",ExpressionUUID->"00a4ce77-f85c-4a21-9936-7979497c639a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4}, {
        Null, {{1, 2}, {1, 3}, {1, 3}, {1, 4}, {2, 3}, {2, 4}}}, {
        FormatType -> TraditionalForm}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJwBUQKu/SFib1JlAgAAACQAAAACAAAA0hATlMjh7T9c7fGxzdLrPzv5euRK
5O0/AAAAAAAAAAAAAAAAAAAAAAJffP5619s/0K8MysPh/T/NTJJP0dnbP6aH
8StrPes/w3RhXyRA6T8DRB1VaY7qP5LoH7G6neg/T7ApVszX6T+HHZIR6wPo
P3sVTU4AGuk/2EtLkhBz5z8HeZmddVXoPxcHJ/eA6+Y/wJJzoqCK5z9kloGD
jG3mPxR2rHT5ueY/lT6yyn355T9Wumae++PlP0uh44OZj+U/b5okkyPg0z+G
dzff8v/fP7CcOfx3KtI/vuA4mvxA3z8CqtydH2zQP3Daf65Jl94/UkK6e0VM
zT8meMuVPgPeP9Y751Acs8k/3pV19zKF3T/vETci5Q7GP9LrjHRxHd0/+QU6
4sdhwj+iTqV7N8zcP1YQm5DjW70/IkV4JLWR3D/Grv8hTDbqP0z6856wdes/
Uo+Em1ZJ6T+NdV1zb1jrP1VMhUsPXug/9KbpdtIv6z/bQdl/AXXnP+5RdbXx
++o/PIAkNbeO5j/IYErm67zqP8+7JMW4q+U/pC/wWeZy6j94QvaVjMzkP36s
E+QMHuo/mMOAyrbx4z8aYZTBkb7pP+ZZsdYz988/kHtMrfEu5D/uapp9PJ/M
P0jefWYNxeM/QPh9xp9cyT94hq6t/lDjPyRf5tlLMcY/xRUJOgrT4j9U7RcX
IR/DPwTR5J56S+I/BoKl9/AnwD9V/50foLrhP2pmrvf5mro/SjQQgNAg4T9O
SQxB6yK1PxioztFmfuA/4kgoKA==
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{1, 2}, 0.021528196942231848`], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5383479954480064, 0.49869821088479993`}, 3}], 
            0.021528196942231848`], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.39546346810633815`, 0.8058115204748701}, 3}], 
            0.021528196942231848`], ArrowBox[{1, 4}, 0.021528196942231848`], 
           ArrowBox[{2, 3}, 0.021528196942231848`], 
           ArrowBox[{2, 4}, 0.021528196942231848`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.021528196942231848], DiskBox[2, 0.021528196942231848],
            DiskBox[3, 0.021528196942231848], 
           DiskBox[4, 0.021528196942231848]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "3234"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", "12", "}"}]}], "]"}]}], "-", 
    RowBox[{"126", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "8"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"1600", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"1550", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"126", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"108", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.931594494722762*^9, 3.9315948496229105`*^9, {3.9315949689644194`*^9, 
   3.9315949883149767`*^9}, 3.937640132924569*^9},
 CellLabel->
  "In[2128]:=",ExpressionUUID->"a212fe5c-ea26-4896-97ae-2c7a3afaa8e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3}, {
        Null, {{1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 3}, {1, 3}}}, {
        FormatType -> TraditionalForm}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxdlHlIVHEQxx8hrZaFZJlZrJqRkGjiboFhziM7jCK1A0pETc0KslZNswhZ
UzvsUjo0DFErFbrcIjE7fq/SVslaTSRLMM28dtdSs7LWI31v5v3Rg2WZxzDz
/bCfHdeoQ1v3TOM4LnryM/UtPQOgCJurWlqi86M3M7IKNvseraKap/du9mtm
GgrM0K4PdZ/TX8xg/otnvi9NYHekSv9hdym728rUKV+MYHfXzXTd4zZbdu2S
aTZnBO8T+ii3wHvMar3NQPrCPihXn6yrCy1nyaXTL4Wv6AU+O6bG31fH1joc
cHTf0gN5oRe/mZ/rWEzs1NMNLSGVykyTjqnEp0muE5vcDbroRrnfJarrYeYy
gzyvp+cTDOS8kfcF5etCqif04IJ5AnI4T+fkauAw73ixxXrBbwE45GmO/X7r
lM0TaEDewIQdfzfozcCpHmV3zzrN+panKT+2mYDzD391cOcF9nNHU47ilxE4
tU3GSHMOO69JedppawShcfnN6VaXmUPqfttUtz7QLsg4uKriClOdCRju9u0F
bf3rjUnmq+zPN6XRK7gHhGB+V1FJLotAfmH+plTd11zmg/xUj7u+9CiOaAQt
9s9rHfSKcTTI804rQt8pEt7I++6tVs6Or9fLeWzLHlR2uFeDoJLy+vGWzPwM
QeZJj9vuKdQ8Bq2PxCvzq8UaZH4Q+4H4tRI/ED//XtwHxM85iXmA+Lm3Yl4g
fj5E5AHi5x1FXiB+qomfw37ip3nET/uIn/IQP495ZX7kSSN+6fcG8p+vFX0A
8l8j+QLkv0byCcj/bMk3IP/bJR+B/NdIvgL5Xyv5DOS/9VbRdyD/qSb/qX8x
+k/z+tB/2heC/msxzzr0PxLzkv+RyPMB/fdGXs2v8GN55YNyHXXY2bVTOST3
e8wp7Hp1YUieF6damTUyMSTvmwizKPwTfkAL5tlw53hFcNcP2Id5Pw/XJZp3
DoOAPIb6qWcYOORVi/wWGJH+/7Bk5spz9qUWqMT+Z9vSN953GoVInGd1w2rk
xflRaMB9ufV1SQpuDCIxz8f+CCe/+DHgMW/R2fa2RR2TNfJctinK3Bs0Dnb/
8Q/gPSB+F7wXxO+C94T4ebw3xF+J94j4A/FeEX8h3jPib8d7R/y9WBN/GfYT
fzDOI34B9xE/5SF+ykv8xEP8xPsP8CULZA==
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000006, -0.16444074718311605`}, 2}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.49999999999998607`, -0.05497866964731242}, 2}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{1, {0.4999999999999862, 0.05497866964731283}, 2}],
             0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000006, 0.16444074718311683`}, 2}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{1, {1.499999999999998, 0.16444074718311621`}, 3}],
             0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {1.4999999999999984`, -0.1644407471831161}, 3}], 
            0.02261146496815286]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
           DiskBox[3, 0.02261146496815286]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{"3024", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "8", "}"}]}], "]"}]}], "-", 
    RowBox[{"1296", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2592", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.9315944954644775`*^9, 3.9315946623216753`*^9, {3.9315949939527297`*^9, 
   3.931595003879527*^9}, 3.93764013468307*^9},
 CellLabel->
  "In[2129]:=",ExpressionUUID->"d45a017f-d79e-44f3-ac96-6cd4fc5e6b54"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3}, {
        Null, {{1, 2}, {1, 2}, {1, 2}, {1, 3}, {1, 3}, {1, 3}}}, {
        FormatType -> TraditionalForm}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxd0mtIk2EUB/CHGM0lxNDoYqGzRQMlELaEgXhesotBpLMvMcTWUutD0spL
F/oQyQrsphhkFKJGLShrL0EMw55ZyhwJMyTUglrFmrpZa44aTF1u7znvhx4Y
44zDOf8fO/nWU1V1qxhjZSuf1Lf0IqCsXqff/kgsoV/WtHUfMJ4foFqg37XZ
uzJ93WHwe8y6rPk+DhuGBo1vQqA+O+CZPOrg/Z+44dy3OVD3a0P3C5/wgrud
obVsDooue6za8mdcsVcVad08C07DFa/X7OQtjtWdNTtnQGivHSk1inz3+pMb
dQeD0GW+9TP8WuS19an3A6ZMrlx7SOT69JuQ68YJnU889l7u11gDL+wFPnle
MPgRIh3v5H0V90TTcNIDGsxT1sF25LUMA8O8y32JjE1/3cDQ86H+18Orqlcw
jl7yC6PpGshvk/qB/DZpHpC/XdoH5PdLeYD8NikvkH9U8gD5M6rSXiA/1eSn
/q3op3mz6Kd9JvRfwjx70G/BvOS3oGcS/UXotf2pudDl/C3X1qa8/O+5Ubm/
MKsn8PZmVJ7XoC9uiyej8r5kdUJZemYBpjDPvqcXX1YGFuAE5v0S8zaGD8fA
jR7fWOrFgKHXkPYnIC79/7Ats/h6tiMBLuwfPNS6/3nOIlhwnuKBIj50YxHG
cd+dMW+zki2BBfNMzx/JKTm9BALm7b3m/7zl60qNntuqXvvximVQ/+eP4D2Q
X4P3Qn4N3hP5Bbw38rvwHslfjvdK/h68Z/L78d7JP4M1+R9jP/krcR753biP
/JSH/JSX/OQhP3n/AS5iGLI=
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000006, -0.16444074718311605`}, 2}], 
            0.02261146496815286], ArrowBox[{1, 2}, 0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000006, 0.16444074718311683`}, 2}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{1, {1.499999999999998, 0.16444074718311621`}, 3}],
             0.02261146496815286], ArrowBox[{1, 3}, 0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {1.4999999999999984`, -0.1644407471831161}, 3}], 
            0.02261146496815286]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
           DiskBox[3, 0.02261146496815286]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{"900", " ", 
     SuperscriptBox[
      RowBox[{"betaeqv", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", "6", "}"}]}], "]"}], "2"]}], "-", 
    RowBox[{"60", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "6", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "3"]}], "+", 
    SubsuperscriptBox["\[Zeta]", "3", "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{3.931594496184688*^9, 3.9315946684289465`*^9, 
  3.937640136013912*^9},
 CellLabel->
  "In[2130]:=",ExpressionUUID->"c30414a6-93eb-4e74-859e-018abac12935"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 4, 3}, {
        Null, {{1, 2}, {1, 2}, {1, 3}, {1, 3}, {2, 4}, {2, 4}}}, {
        FormatType -> TraditionalForm}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxd1HtIk1EUAPDP51xiDe2lho8GDazQ0ETBvJdqZiDpDCpMTM1MKHJmLXtA
Q7PISqdCaIUse2ik5hBkTeqbZqklOZFQCmSVb2etKSZtapvfOd8fXhjjsMM5
58fOvcGZucmnnBmGybJ/HN9wqCB1ffi255oYLjSTNSU1CdGXdRB7UGbV4fLb
YyqEj4tPJy4RY1eKxHumllXfMQ5v+b5IRJd0XYMZdezgzAm/mDx73CiefrT9
JXu/t+eigFkkYYVdmeL4JtblietC+z0baY642dOT0sy2HS46+MrPRqgq631s
tIYVe0be9amzkqqUsl+mtxo2fOVYyZBMG1A8rWE/9zrOHB8Pz/Xkm47N8fnS
hmutSaOzfL2lVKsg9vws3+9MeGTJwrKFBME8Id7q0XelFsLAvBkXAoN/Bthj
8JybT7tS1fyHGMCLftq9EhP0y7l8gn45V4+gX8X1I+g3cvMQ9Mu5eQn6uzkP
Qb9H8oqXoB9j9GM++rEe+rEf+pUwD/rTYV70p4MH/WHgjboauidhiKEY79KV
qfLWOVHM3yA0WDIO2GOo1+rrL7Vdd6LYT9m06BL42okOwTziI7HH6y1ONAfm
lf8biVbscKZ68ORkO44zZcD7oNpx3OgC9/+TCjf/D7cH3KgW8odftD896uVO
06FeoczZZoxzpwbolzA2onNR2n+HeUzzoV41WndKYd5+qTy31GyPwfPxhqGj
RSKgolV+M+wD+oNgX9AfBPuEfgr7hn4t7CP642Ff0a+GfUa/EfYd/RMQo78e
8tGfBPXQr4d+6Md50I/zoh896Eev2GevZ1+Nib8PZFP7m+iOaf6+NH5jIwp+
TPH3KaS6cnotM8XfN9c4obnIf5LUwzyKOvfKtN0TJArm3b/x7GbJoXGiAk/W
in+MGMDL3YcBPs4fkPRpTvbz+UGZoy3FIX18vfHxr8Rc/onvl/hQI+tc7iIi
mGdfObMzUNFJzA3cvEu1Vg/fv3piVnCeL9m/n90SthH9Kn8S7AP6lbAv6FfC
PqFfDfuG/gnYR/QXwL6i3wD7jH4R7D/6MUY/5m8FP9abBD/2k4Ef3yMp+PG9
Qj//noEf37v/eJUNVw==
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{1, {1.500000000000002, -0.1644407471831158}, 2}], 
            0.030239520958083826`], 
           ArrowBox[
            BezierCurveBox[{
             1, {1.5000000000000016`, 0.16444074718311646`}, 2}], 
            0.030239520958083826`], 
           ArrowBox[
            BezierCurveBox[{
             1, {2.5000000000000004`, 0.16444074718311674`}, 3}], 
            0.030239520958083826`], 
           ArrowBox[
            BezierCurveBox[{
             1, {2.5000000000000004`, -0.16444074718311674`}, 3}], 
            0.030239520958083826`], 
           ArrowBox[
            BezierCurveBox[{2, {0.5000000000000007, -0.164440747183116}, 4}], 
            0.030239520958083826`], 
           ArrowBox[
            BezierCurveBox[{
             2, {0.5000000000000008, 0.16444074718311702`}, 4}], 
            0.030239520958083826`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.030239520958083826], DiskBox[2, 0.030239520958083826],
            DiskBox[3, 0.030239520958083826], 
           DiskBox[4, 0.030239520958083826]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{"-", "216"}], " ", 
    SuperscriptBox[
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], "3"]}]}], ";"}]], "Input",
 CellChangeTimes->{3.9315943964061165`*^9, 3.931594496934266*^9, 
  3.9315946741287923`*^9, 3.9376401378037806`*^9},
 CellLabel->
  "In[2131]:=",ExpressionUUID->"20300755-46a2-4ea7-9091-516ffc35a636"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4}, {
        Null, {{1, 2}, {1, 2}, {1, 3}, {1, 3}, {1, 4}, {1, 4}}}, {
        FormatType -> TraditionalForm}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxdU3s01AkDnSUlWvVhI1bKaklTEVGSq3LUzLalUGi2ZMd6RbNIj9VLk0fi
i0rO6svGskKllkValPHoTNazlK1MHjPzGzPNw8xvZjzX/vvdc+655/5x/7jn
3Lsy9Pj+MB0KhcKc479aX7cykZs9hh9Kuhf3U2Q4ZkqyXtVMgv7f/rbAt2qI
dBOt4mljoPwf7vzI4dl+pYHGlDzd8EkCTuhgWnegHIEWzAeDGZ+QXuyvo7gv
x/4rNv2fOUlxzq9174ZZOWb649Y1v5diQUR9QOhuBbJsyqo/7JLBTFka4n9T
gUbOwtntJTLYO3/m9f6tAkzfR3b98+Vgi1uO9C0bR+0jghIaJQc5lcUzCRiH
tK2cZj9Ngt2kJs+cIrFzdfpw7PdqPMo5whl8QMLVveuhy0s1ItF+j8YjQXC6
ire4aVC6MCYsf5EaHgdXhHv/qsGX4qq6J85qJHhZhxmZaJFJ1iddC1DjToXT
gsBLWjjvMijRj1NDzyO3+4NSC880VrBxuhpZUR+ras2kSLi/6azVPhkY6WW0
1gkpLkjuONlFyPCmUtBaESPD15AEF7BlWPIzn5P4ToZcmtLqxFzP76muKedp
chhSPeJudMjwRY1rUkqVHHSSt5avlUGv/eyu3VYK6BTRTHzXyPHd6kNDOZcU
cDzxiFd1VI6bsFoTtFSDp5ss1JaXlSB+CZg3clqDdbThk4ealMiiTlNPDWiQ
oVN6az9Fhca/GInv3LTI30Y5+be3Cnsud9x4m61FRYfkYkemCrYVJ7zchVps
HBpKnR5QwWakz5/rPgGHa/6vtlJJdPMNpYfSJyDrebHn8EUShX7GSfp1Yiw5
qrEp+p8Y7Bvs4bAZMd6oRxYfbRqDwtYt1XCzBJ/+gyYDnggPJt/ffx0hgWh3
3IJV0wRKTngblmdKYNao8XA1JzBwzqg77jcJkiO7xC1OQiS0361f/ocEx2c3
pzLoAtDD11uW1EnQkCpbfCmUDxW7Rl19W4Ideppjpg69YN0JqV56U4Jlex0E
14O7wTKP9w9IluC3cSGr0rwT5679KU1iSnDvx1Ir/gUuktZPbSjYIkFXW2c0
IW2Dp2eob98CCS48jx57Hc4BWeGjcH8x16eMPtoiaoJCf8pec16M+WGWHlmq
J6iuyo/yOSSCPc86cKpQjMol++7qGotgWuhbMtU6hsjzG3dE9RJwYLQzawUi
OGTlhxQUEHgd/JDzu96cXztQ9CyRwBHHzXkJKwm4FduCCCTAWxypm7xFCDdr
tw92PgS2rjKiMv0FeLyJl5/mScCebkcUHeODcSDiVN5czuxKmPUBz144qVT9
1qsI1Pzc41gU240Oz/TnXGcCqzK/4f6CTlB2+aVd/5ZAp2vZlcFiLrTP6kbD
4wiwZ5tDbI3bUZUXssi5kABr7NrZzBQOvlptUvnmHYGXflpPF71nmBd12czV
RoSe7w6OHlxRjz28w4lxRkI4BInqfINlqMoRx9tTBTjlXTVUHi/DPLuCvOzd
fOwcXmPFypHB5VOKzwbWKOI+KJwy/pDheZqF5uqtEeRYHm0SDMoQIlYpVjYP
w3iW+k2MkRwWA4LJ2PEhTAaN+VC2y5H39Mwiqf0QkmMOOySfkaNwvTBhR+pL
MAOvmsXWK+Hqlx0tjX+B6J21MX9qlFD2rfVadroVrG2PiWp3FQ7wP7/NzmvG
uYrlSY4XVaBc7bo92tsErxv7onRfqqApDPy1Megpxit0w3UsSTgGGWQY0Guw
jZZZMRNDQkNvMSv/6TGo9bfM2zgkGEtWmxzYPrdbxky/y5G5P8Y22V4pFaL1
L33v6Wo5GMW5F6/PF8IkOiddq6/Ak1yJUQ9DgNZL3imagwrYei3fW1bOR1r0
yQRuoQJnvZd+fXl8FLmvh+f7EAqImVvzO11Gkd/1PtlzzTh67gvyJo6P4G7j
wreZEePYMfFtb213D9hlbq2n75HwaoxX1np0w7Ch7N7kRxI/bHy4qMS9E0rz
yOKsL9TgNX+p0Qq5SJhycTT1VsNiXXQDM6Ud1zcXNbBi1HhFN0gUmLag0SWq
NyNbjWW3+/Sv5j5DZu/Hz30r1WBwl860WTzFu4Zy1/IXavwDqS033g==
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{
             1, {1.2163294007487269`, 1.3885847470586772`}, 2}], 
            0.020402372602160934`], 
           ArrowBox[
            BezierCurveBox[{
             1, {1.3775991003622758`, 1.1021835352839529`}, 2}], 
            0.020402372602160934`], 
           ArrowBox[
            BezierCurveBox[{1, {1.0216060924279298`, 0.4986503420818231}, 3}],
             0.020402372602160934`], 
           ArrowBox[
            BezierCurveBox[{1, {0.6926571448262763, 0.501554756826376}, 3}], 
            0.020402372602160934`], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.34717604301982685`, 1.1127191277036643`}, 4}], 
            0.020402372602160934`], 
           ArrowBox[
            BezierCurveBox[{1, {0.5143711702733084, 1.3960660626785732`}, 4}],
             0.020402372602160934`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.020402372602160934], DiskBox[2, 0.020402372602160934],
            DiskBox[3, 0.020402372602160934], 
           DiskBox[4, 0.020402372602160934]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{"-", "216"}], " ", 
    SuperscriptBox[
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], "3"]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.9315944977221947`*^9, {3.931594688620546*^9, 3.931594718239868*^9}, 
   3.9376401389060926`*^9},
 CellLabel->
  "In[2132]:=",ExpressionUUID->"7630f046-d3a1-4e23-98d6-f053828649fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {1, 4}, {1, 4}, {2, 3}}}, {
        FormatType -> TraditionalForm}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1z2tIk3EUBvBXY5Y23JCSMnMZIhopkogk1GNDI8ELWxcNZ8v7B81UCifY
tJTAstRmWEtERVErgygp2VIxN0lN0+W7le195zRTtxniZZKa/YM6cDg8D+fL
zzvlqjjdkaIoH7J/r67HHn9Wt4Stgdx25f5JdDDuaYHhVDj1b7QtfCOH5Bfu
oPcdsOB/3ziSPT/tMYkjio7ILvNPDCsrfzgUGJCcUau1WxdRVhDtHWDQw7SR
XduxbMMgdYXxE+khdekW5ditKFEO8yLNNC4KJXGj6xY8WIpLen+XRpTGJspc
X0BfPGebjqFRXfXUf2RtHq6SsfpmPxqnOwsT61bmIKzpEgo9aTSHKqtmUydw
O8iyqiG5wm7LKJXqcNiVuxzmT2PSKSJHLBnDhYJT88WxNNLZE1LnNyNY6ywb
kFfQ8O0NrVGoB3HJd8vgNk3Dvz9RXj+kRdCC6ususR4NiuCS4tk+NPXu9RB8
0ePY0fwVZ0E3HLnlTzgyAzzDkvM0xN9w55xdpjZCpTSPOtkWQdEDMmkig0f3
E/g9xJ//3PvtdTODx5VTgzeJPyLX1JUlYvFh56GEGeJvNyUMbbeyCCn6KLtB
/FGCuvbf31kYS2WbM8Qf3j832sgx4VNqU+Yr4ncNLoz9ttsEdY2lbU/aBAId
3Py8uCb4MOXcl8R/5qDTLyv577y2Qy0nfvakQdE6yyJgNfpWEvHzWu6FqNpY
8Cc0sini99rklx4Xs+DxXFJmiP/zw9zX56cZuKRfblERv4egOk8kYTCeyhNn
Ef/4RsyzondG/AEzpiUf
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{1, 2}, 0.02286523635197532], 
           ArrowBox[{1, 3}, 0.02286523635197532], 
           ArrowBox[
            BezierCurveBox[{1, {0.5570336687903829, 0.2402746920570066}, 4}], 
            0.02286523635197532], ArrowBox[{1, 4}, 0.02286523635197532], 
           ArrowBox[
            BezierCurveBox[{1, {0.5570594857583636, 0.6066793135881896}, 4}], 
            0.02286523635197532], ArrowBox[{2, 3}, 0.02286523635197532]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02286523635197532], DiskBox[2, 0.02286523635197532], 
           DiskBox[3, 0.02286523635197532], 
           DiskBox[4, 0.02286523635197532]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{"900", " ", 
     SuperscriptBox[
      RowBox[{"betaeqv", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", "6", "}"}]}], "]"}], "2"]}], "-", 
    RowBox[{"30", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "6", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "3"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.931594498458763*^9, {3.9315947071735315`*^9, 3.9315947157366524`*^9}, 
   3.9376401406359*^9},
 CellLabel->
  "In[2133]:=",ExpressionUUID->"8d30b99f-f815-4569-b001-56aea8be6150"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox["\[Beta]", 
        StyleBox["eqv", FontSlant -> "Plain"]], TraditionalForm], 
     "errors" -> {}, "input" -> "\\beta^{\\mathrm{eqv}}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5b044560-8844-4744-b059-afb51036857d"],
 " combination"
}], "Subsubsection",
 CellChangeTimes->{{3.9411815669686007`*^9, 
  3.9411815938361254`*^9}},ExpressionUUID->"6a5772a5-75f8-450b-92b5-\
22d905e14f46"],

Cell[BoxData[
 RowBox[{
  RowBox[{"beqvsW6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["27", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "4", "}"}]}], "]"}], "3"]}], "-", 
       RowBox[{
        FractionBox["25", "4"], " ", 
        SuperscriptBox[
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", "6", "}"}]}], "]"}], "2"]}], "+", 
       RowBox[{
        FractionBox["189", "2"], " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "4", "}"}]}], "]"}], " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", "3", "}"}], ",", 
          RowBox[{"{", "8", "}"}]}], "]"}]}], "-", 
       RowBox[{"1474", " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", "5", "}"}], ",", 
          RowBox[{"{", "12", "}"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["81", "2"], " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "4", "}"}]}], "]"}], " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["483", "2"], " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "8"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"81", " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "4", "}"}]}], "]"}], " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], "-", 
       RowBox[{"504", " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "8"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["25", "2"], " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "-", 
       RowBox[{"400", " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["483", "2"], " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "4"}], "}"}]}], "]"}]}], "-", 
       RowBox[{"200", " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "-", 
       RowBox[{"504", " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "4"}], "}"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["27", "2"], " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"27", " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"27", " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "-", 
       RowBox[{"81", " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}]}], ")"}], 
     SuperscriptBox["\[Sigma]2", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "4", "}"}]}], "]"}], "3"]}], "+", 
       RowBox[{
        FractionBox["725", "3"], " ", 
        SuperscriptBox[
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", "6", "}"}]}], "]"}], "2"]}], "-", 
       RowBox[{"42", " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "4", "}"}]}], "]"}], " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", "3", "}"}], ",", 
          RowBox[{"{", "8", "}"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["12716", "3"], " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", "5", "}"}], ",", 
          RowBox[{"{", "12", "}"}]}], "]"}]}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "4", "}"}]}], "]"}], " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"42", " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "8"}], "}"}]}], "]"}]}], "-", 
       RowBox[{"36", " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "4", "}"}]}], "]"}], " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"336", " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "8"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["6050", "3"], " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["5600", "3"], " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"42", " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "4"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"1800", " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"336", " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "4"}], "}"}]}], "]"}]}], "-", 
       RowBox[{"90", " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"36", " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"36", " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"108", " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["50", "3"], " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"{", "6", "}"}]}], "]"}], " ", 
        SubscriptBox["\[Zeta]", "3"]}], "+", 
       FractionBox[
        SubsuperscriptBox["\[Zeta]", "3", "2"], "18"]}], ")"}], 
     SuperscriptBox["\[Sigma]3", "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.941181599770092*^9, 3.9411816087917995`*^9}, {
   3.9411816551559334`*^9, 3.941181673570174*^9}, {3.941181710337146*^9, 
   3.941181710729975*^9}, {3.9411817490376606`*^9, 3.9411817510345573`*^9}, {
   3.941181813406193*^9, 3.94118181615516*^9}, {3.9411818726161737`*^9, 
   3.9411819228062763`*^9}, 3.9411819580011263`*^9, 3.9411820013550673`*^9},
 CellLabel->
  "In[1018]:=",ExpressionUUID->"37d13043-ae62-436b-ba2e-e58a7b1ab6db"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Weight 7", "Subsection",
 CellChangeTimes->{{3.9223364165110674`*^9, 
  3.9223364176120715`*^9}},ExpressionUUID->"4cd5d5be-b4c1-4d7a-a975-\
9d6a12bb7ddc"],

Cell[CellGroupData[{

Cell["MGF combination", "Subsubsection",
 CellChangeTimes->{{3.941182225203133*^9, 
  3.941182227317817*^9}},ExpressionUUID->"0c879a92-2495-42d7-9eb9-\
7860f508391f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mgfcombinationW7", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           
           Graph[{1, 2}, {
            Null, {{1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 2}}}, {
            FormatType -> TraditionalForm}]]}, 
          TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxdlAtIU3EUxi8hLclEemrRnAkNlB6kgUb5Le1JURoGtsJ3QlGmPYVCZs6y
wNp6hxEq5orSXFHZ83+z6RSlpRbS217OPbIFWlagaTv3Qv8Dl8uBwznfj//H
F5K+Y93mUYIgpA9/I39veSBwpdg0MWJmVfnC0AmxY20X3Qho0qrHf61gmPL4
YXS9C5p996ydaSZW/ZpF5n10QlMd6roQfpWFnT/p8hecSD1oTQ9dUcN8lvl6
Cqc50BR5qLlZW8v2mkafTJ7fgyRDZkNMtJktmbwtUL3Gjlrt8V73IzPLzBqp
bngS6pRFLjOL+Fcd6KF+V4faZs5ow2WaV6V/uVkUZkM87bPbX8FjbIFI99aW
mhMsQ1ZoSE+cUZgVvNcCFekdrPgzJuinCBXxvMj6dumw7314rF7e/om59uQ7
bpTt1r28oT/Hjm68/qa0w4WunCH/vqsXWbW6OG9jrxM5W6sL3n4vZ8/Dtl95
o3Ciq89Hv3pSJZt6IepWssoB1TdlUy27xNobn6pDonpgSDQvPu2pYsqUa48z
1g7z99fGVJlMbBvxd01ZlW/+bJL5n1FvW2w6EJXWhjKab/1sSd0fbIOO9tUc
nx5elN+CALrXmLhKW9JllfWkpL2ffmKZRdbrNsaWGMyizFOYtM8yZuk96Ih3
xc71v5db3dBF3DJ0jytmjjkFypfvXNDFJD/JTjrG+td3GBU/ht8/0lc/8MLI
SnLyHnzyc0Jon1M52ucUm5y/xS8/1AExSJ+94PZpFnEkrq87ugdia+PKPe4z
7Fev0jk73g4hQbOhvOosSyF+IXCE9yybR/xSPxhSH16R0gYx3js/6fX32ZmB
NnlfsUL7VLGzRb5Xs0jpn9tqlfX4Xb5R90FtgUB6F2r+FJXqRZmncHviLLHh
LgTi5fjB8YPjB8cPjh8cPzh+cPzg+MHxg+MHxw+OHxw/OH4U/M8Pzv/g/A/O
/+D8D87/4PwPzv/g/A/J/x7qJf+LNC/5v4z2Sf6fS/ck/wv9Xj2S/w2kV/K/
KtfLU0D+F4mXyz9w+Qcu/8DlH7j8A5d/4PIPXP7J/APUS/lXR/MzKP9SaZ+D
8u8Z3Uug/JP0LKX8k/RK+SfxdFL+Sbx/AadpCvo=
             "], {
              {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.5000000000000006, -0.16444074718311627`}, 2}], 
                0.01273], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.49999999999999634`, -0.1098312674387259}, 2}], 
                0.01273], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.49999999999998584`, -0.054978669647312614`}, 2}], 
                0.01273], ArrowBox[{1, 2}, 0.01273], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.49999999999998607`, 0.0549786696473126}, 2}], 0.01273],
                ArrowBox[
                BezierCurveBox[{
                 1, {0.4999999999999962, 0.10983126743872597`}, 2}], 0.01273],
                ArrowBox[
                BezierCurveBox[{
                 1, {0.5000000000000001, 0.16444074718311646`}, 2}], 
                0.01273]}, 
              {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
               DiskBox[1, 0.01273], DiskBox[2, 0.01273]}}]],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->"NetworkGraphics",
        FormatType->TraditionalForm,
        FrameTicks->None], "4320"], "+", 
      FractionBox[
       RowBox[{"13", " ", 
        GraphicsBox[
         NamespaceBox["NetworkGraphics",
          DynamicModuleBox[{Typeset`graph = HoldComplete[
            
            Graph[{1, 2, 3}, {
             Null, {{1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 3}, {1, 
              3}}}, {FormatType -> TraditionalForm}]]}, 
           TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxdlHtIU3EUx28hqRnhI6wscj7KUApLExbhufRUDF/1R5nZmmZRSfYyK4NR
2MOyNCPtgTh7rCjNkYUV9rvaYorCMg0fWc3Cpk5zqag0H+XuOfePfnAZ53L4
ne+H+9nxUh6K3TOd47jEf8/Ur3gsYB8/J2jJQ+0aejMzq3Cz/ORrqnl67+O2
1slQ2AtGfZyfa18xg7lVlfJqMzifeK1v3q1hJZ9ZcPr3HnAu8THfDXjC/G/l
mWdzPRB4Vq/0CStldhsdLecWdENZ8Pna2rgylqaZkZewqgv4nKT3oXItW+9+
cJ5fpAkK4q796n2rZUnJU+cntMRULMo0a1mQ7TRK9dFGP4M2sUHqlyk7n2f6
G6T7TKY2sOTWSfOi7mhjdJN6kGGedbncMs80HXCYd6LY6jB/RAAOeT4l9z+4
4PgGPiBv07hn2iWhFwQn1f4VgdfZ9m5+mnubGTj1yIsv7TeZb76iXD/QA9zW
pa9KPt5mivLIpuqZPSD8qsmY7lLIHt8/XR3g3Q0q3VbT04giplu6fmSJvAuM
rbMDNCvVDFLkYy1RJlBFWhoiKtVMifyCjVfNViI/1WmLs+0jFQ1Sf1t8v3fS
AoN0X3iKy3D0iTpp3oHl70uHmvRSnh33zizvCNaBsEXMez5u7I8mXwChSOQJ
ceGiyq2vJF7i52fZaiB+lcgPxK8S+YH4+X7bPCB+QcwDxC9rs+UF4hdEHiB+
LtbGC8HIT3U68lN/O/LTfRHIT/NSkJ/y7ER+HvNeRH4eeVYjP/GS/3yNzQcg
/1NFX4D8TxV9AvI/R/QNyH+j6COQ/6mir0D+14g+A/nvYOPVAvlPNflP/d7o
P93Xjf7TvBj0X4V5NqD/CsxL/iuQpxn9D0Te1OGEUwVlv6VaeczT68eiAak/
wLWo893VAem+lKCQrNHJAWneZLzVPvTIILRgnk1PM15Gdw7CPsz7baj2aO+2
IRCQx1A/dYbwe2vx+1thVPz/g69TyBU3jRUqsL9yy7nwZx5joMD77O7ZjVZl
j8EHnJdfX3vcnhsHBeZp7dvlsebwOPCYV33Z+HVhx78aeW44qjP3Rk2A83/8
FtwHxC/DfUH8MtwnxM/jviH+CtxHxB+G+4r4i3CfEb8R9x3xd2FN/I+wn/ij
8T7iF3Ae8VMe4qe8xE88xE+8fwF3wRvT
              "], {
               {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.5000000000000006, -0.16444074718311605`}, 2}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.5000000000000094, -0.08242834963524419}, 2}], 
                 0.02261146496815286], ArrowBox[{1, 2}, 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.5000000000000095, 0.0824283496352446}, 2}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.5000000000000006, 0.16444074718311683`}, 2}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {1.499999999999998, 0.16444074718311621`}, 3}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {1.4999999999999984`, -0.1644407471831161}, 3}], 
                 0.02261146496815286]}, 
               {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
                DiskBox[1, 0.02261146496815286], 
                DiskBox[2, 0.02261146496815286], 
                DiskBox[3, 0.02261146496815286]}}]],
            MouseAppearanceTag["NetworkGraphics"]],
           AllowKernelInitialization->False]],
         DefaultBaseStyle->"NetworkGraphics",
         FormatType->TraditionalForm,
         FrameTicks->None]}], "1440"], "+", 
      FractionBox[
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           
           Graph[{1, 2, 3}, {
            Null, {{1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 3}, {2, 3}}}, {
            FormatType -> TraditionalForm}]]}, 
          TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJwliQ80FHYAxw97zd/DZr20P7FSWOW0V67Ufv6mF/M6E6c/h16mIeP2rJrJ
n+WSMZr8Sc0KjckhqZTL1/wpXJzD+VucO/cXjfInXLPVPu993+d938fy2Lc+
IdoUCsX1v71xqRdT+cPdCcyuvGEU+qkFXjvPlO2mvGWacP/vxODtF2N5WSft
ZIYah29k5DwX9KAi3m0n01GNrQYz3Kr6LuRc7Y+K7VVhckqqK4ngg2s5bm52
WIWayuwT89EtcFhUfRAmUMKEPixkWAC2i9tWd9krsS+Gba/Ovo2+madhRUkK
NOTNsVbnXoPDq8t8z0Y5KJF2L0Yakom3nGOiHdAP+fRyxY5UKbm2U8IV3xXB
ReUr1RkbJ/T3/WrdZntwv0TGZm2RkyhvLQ39vW7oh4uzEyMVpHvjy7Eh0y5k
BmZbVxYpiXXS0V9uK/lIy131Ee2Jiuwz+vDXyZjHWN+wX+KrUJNypoiq09mI
B1+f7YuZnSCvLfe13WxQIem3WY8cdxHCgsK9aPYqNBYN+nzP6Ebu5rm543lK
GFbGEv+2TrzQ2NUFzyuQFpBs57/SinhGpI6TpwK0oZ/7et2bIF+iFq/NlSOF
VvJPuGMdmBqPp0ZDMpQmu8bUGVchpar2gIOZDBYPjZ4F21zCrF/z2kFND5xb
9m9QXpSQNfVDnL7Abhj163CypqTEaXstHbe64HRpIeRdNxlZk7DJmSvrAHtB
YErNlpMTeRFFLXvb0fhI/xZbrCCtvy8/Z55/hLJBly+1NqpIUPp01uuSRmxW
HxzihKiJEytYt8DnIerLQr4QFkyQEQuvTZsMlTh0kP9j4Z5+7Lc58lOsoQK7
em/WGPF7UXH8cnmxmRz028n52l7dSN0YF9+2QYYnaz9rbk8UoCCCmme8Zxwp
z4gH3bcdq7ZpPK8claL5wEjuxyYtyJ9SF2dwJFDe+4R2NQLYbDl/iFo7hhQb
v0+dM2pwOuosi3qhHQsnlVTP62JCc3am1UQ/RktUaeSCloRQPKxME+OasU7e
G38yVEryJkuyJsr/Qv584fYY4TjJjHP5po1Sj2i/Mb6IyEkmxTyrcroWookR
wcFqBaEcCx31ta3BS2GETZ21iiSUac/MHKmE0HtpPb9QTU7PF25Y0lYgsENT
PqHsB+OCsGllQIbPE7Kb/+wUwXyy4R1v3jh07IzoQXk92HWfdSqdK4UhbBks
DyEibviHsbgSaG4m+q960AE91y1pTN4Yagty+GfutEJkF3pRf1iMp8VfpRuf
a0L8oJl4UU+MAc7oqTsMHniMRTavqwl/nIvUXWSMkt3hU3NHBQ3IDfg7JFpv
jIiv2F70s+Khxnvr3odsCYm6ws7i0O+BGuq4S39cSgb8r3+3Y7gai+FW+XFH
ZMRCy+D0wroKcJbpSfRhObkm2D1jW12CwuRXfsxAJanSd28RRRXiQbeH54JC
Rf4FpW9Waw==
             "], {
              {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.6796738226668951, 0.3924098644778713}, 2}], 
                0.020399597244776385`], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.556655226345098, 0.32138504477612917`}, 2}], 
                0.020399597244776385`], 
               ArrowBox[{1, 2}, 0.020399597244776385`], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.30937017743936424`, 0.17861495522383178`}, 2}], 
                0.020399597244776385`], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.18635158111754713`, 0.10759013552212354`}, 2}], 
                0.020399597244776385`], 
               ArrowBox[{1, 3}, 0.020399597244776385`], 
               ArrowBox[{2, 3}, 0.020399597244776385`]}, 
              {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
               DiskBox[1, 0.020399597244776385], 
               DiskBox[2, 0.020399597244776385], 
               DiskBox[3, 0.020399597244776385]}}]],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->"NetworkGraphics",
        FormatType->TraditionalForm,
        FrameTicks->None], "180"], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        GraphicsBox[
         NamespaceBox["NetworkGraphics",
          DynamicModuleBox[{Typeset`graph = HoldComplete[
            
            Graph[{1, 2, 3}, {
             Null, {{1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 3}, {1, 3}, {1, 
              3}}}, {FormatType -> TraditionalForm}]]}, 
           TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxdlHlIVHEQxx8hrZaFZJlZrJqRkGjiboFhziM7jCK1A0pETc0KslZNswhZ
UzvsUjo0DFErFbrcIjE7fq/SVslaTSRLMM28dtdSs7LWI31v5v3Rg2WZxzDz
/bCfHdeoQ1v3TOM4LnryM/UtPQOgCJurWlqi86M3M7IKNvseraKap/du9mtm
GgrM0K4PdZ/TX8xg/otnvi9NYHekSv9hdym728rUKV+MYHfXzXTd4zZbdu2S
aTZnBO8T+ii3wHvMar3NQPrCPihXn6yrCy1nyaXTL4Wv6AU+O6bG31fH1joc
cHTf0gN5oRe/mZ/rWEzs1NMNLSGVykyTjqnEp0muE5vcDbroRrnfJarrYeYy
gzyvp+cTDOS8kfcF5etCqif04IJ5AnI4T+fkauAw73ixxXrBbwE45GmO/X7r
lM0TaEDewIQdfzfozcCpHmV3zzrN+panKT+2mYDzD391cOcF9nNHU47ilxE4
tU3GSHMOO69JedppawShcfnN6VaXmUPqfttUtz7QLsg4uKriClOdCRju9u0F
bf3rjUnmq+zPN6XRK7gHhGB+V1FJLotAfmH+plTd11zmg/xUj7u+9CiOaAQt
9s9rHfSKcTTI804rQt8pEt7I++6tVs6Or9fLeWzLHlR2uFeDoJLy+vGWzPwM
QeZJj9vuKdQ8Bq2PxCvzq8UaZH4Q+4H4tRI/ED//XtwHxM85iXmA+Lm3Yl4g
fj5E5AHi5x1FXiB+qomfw37ip3nET/uIn/IQP495ZX7kSSN+6fcG8p+vFX0A
8l8j+QLkv0byCcj/bMk3IP/bJR+B/NdIvgL5Xyv5DOS/9VbRdyD/qSb/qX8x
+k/z+tB/2heC/msxzzr0PxLzkv+RyPMB/fdGXs2v8GN55YNyHXXY2bVTOST3
e8wp7Hp1YUieF6damTUyMSTvmwizKPwTfkAL5tlw53hFcNcP2Id5Pw/XJZp3
DoOAPIb6qWcYOORVi/wWGJH+/7Bk5spz9qUWqMT+Z9vSN953GoVInGd1w2rk
xflRaMB9ufV1SQpuDCIxz8f+CCe/+DHgMW/R2fa2RR2TNfJctinK3Bs0Dnb/
8Q/gPSB+F7wXxO+C94T4ebw3xF+J94j4A/FeEX8h3jPib8d7R/y9WBN/GfYT
fzDOI34B9xE/5SF+ykv8xEP8xPsP8CULZA==
              "], {
               {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.5000000000000006, -0.16444074718311605`}, 2}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.49999999999998607`, -0.05497866964731242}, 2}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.4999999999999862, 0.05497866964731283}, 2}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {0.5000000000000006, 0.16444074718311683`}, 2}], 
                 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {1.499999999999998, 0.16444074718311621`}, 3}], 
                 0.02261146496815286], ArrowBox[{1, 3}, 0.02261146496815286], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {1.4999999999999984`, -0.1644407471831161}, 3}], 
                 0.02261146496815286]}, 
               {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
                DiskBox[1, 0.02261146496815286], 
                DiskBox[2, 0.02261146496815286], 
                DiskBox[3, 0.02261146496815286]}}]],
            MouseAppearanceTag["NetworkGraphics"]],
           AllowKernelInitialization->False]],
         DefaultBaseStyle->"NetworkGraphics",
         FormatType->TraditionalForm,
         FrameTicks->None]}], "864"], "-", 
      FractionBox[
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           
           Graph[{1, 2, 3}, {
            Null, {{1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 3}, {1, 3}, {2, 3}}}, {
            FormatType -> TraditionalForm}]]}, 
          TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw10As0lGkYB/AJy5jcQqrdPa1qo6NCbcvQ6O1m2TClJJ1xaduUVQmr7WIj
Klvul1zKJRFhzSSXisY+Eypyv84wlpn55j5sKmTWnNrWfL3nfOc7z3mf8zz/
37vq6Jn9gRoEAuHnT9///zJ3H+nFRwqY/vj/GQdSfIG7w4UKCmHhTCG6+h4t
Xqh5MD+vmXg6RQ60kpSsf7r7gRG928FnqxysF7+hV/3VA1l57NDIARlMTGJE
wal2oK8SrjClyaD2QWbQbNhzsFfKlgZ3S8GIzO31NAewUm4269kkBdez4Zvk
mTUw9GY0uDhWAqycGX+z7EKwn7vV7tYkBkKIzdsx1jVEFccZaRxmg3hqnmEX
j6FCBwGd92gQdsq8ME2+EJFNvJ/snu6H+vuicP+NYhRKXaQiG/cB6SQvMyZE
gvos3vFHlvRAakDmugfFUrQu1i+5RtoOidnaX9t2yJCr/lfpE2dfwhrWHoGX
RI4qfQYNNLuaoOF41NDZaQXqaqg2vfm7DAily8D2wSDc07b8kTgsBb0dz0yo
r/rg7XIdga+NFFLptnGiwW7Y47djID9aAkEWNdtKVr+CdFJgLLtNDERlvcXO
yBYIqm16amYgBttfhiN3sxohZPO1p0HuIqjKi/A4WFwNs5NNltyrQtiOtShV
MQXA6eW0mo/1gb5eoNsaJECpu47ePrqrF3wdGKar8z69xySBQXHshkshez0q
Z4SoJ21bDDbUDrqqpNxyNzEyr5zsnPVthaXXmaJFBRK0fWfrnrqOFogdmjyQ
PyFFqc3HdwRYPINtr4s8j9nLESsm1OT0QAOMXYlIQVEKdIwid56kSSFHR7Yy
WjUEzNwPy7BTEvAacy5uDRkAI0pppscVMfAqufcdh3shhz+6xemOCIjmb7N0
znfBhjIisYklBM5r+5BS6zYgL+EwFRIMyuqdvn841AwDVpa5baYY7HsVVmLE
Z0ItprgS7CKAnoB1tC+VD6Hq4kGN6BcdYG3ZJTGc5iFekHuNa1kbMDIY5cFe
AsQ74l2devcFUDZGphCfYMiW2JmdVN0MPlGMGz0rRehII21fBJcFjLbKveXX
xehy/o3NU2QmXFyf+NOFGQni2cQrbyoeQV4hT9cyUIZYyRvy7bofgll/QkAO
W47OzxZ9+6+GBAI6VZUKKRs8b/Q2f+SI4LvLmS3lXYOwYoKlRWUKQdNGn3wk
px8c6/3PJdEx0AMrT3+XXjhVcijYny4A1Z8xh7QbOkF318ZEHyYfnhRktV+o
a4VBmxNpJC4PRu8dSDK82gzRw6Y8pS4POHHj5+o8mcD0VIYze5qh9GoIUek5
jignJ2f8ulmQffh1YJguH/FyrdK81356N6r1D43hAhSaG54RR34MBie2OpKE
GOIcuvurHbcalCfX3r7kK0Lmixaff/8NA+LmybFkrhgVdlPeWFXfh6Jrc94+
AVJURXJ+PhhaBA19Lm7vJTLUVkJtneCKYJadLtOQcMGL2Wj6t58Q5uJpMu2p
EdCibE+ijghg6uWxDqOVI7A1WV5msZ8PHcvNsbywYZgq7rPJTRwHrbk61yUK
DhiMG0bQzozCnEdaaWM8Bz6Usy2PU4ehkrflC+4+DpiQ6HGZ64dgtOi3igQn
DlipayTEa7OKhX5Ui/dbqOchAlU9T+fewj5kiu9zUedBPDyPoTov0mhV5/VX
e5BegtrTr/YiY47a+9n/IcMuIUpPAN64/7Lj/gTVHwLQxv1aeZ233k8JwAn3
Z787k7zJBYNp3K/SLKGdi8fAGPdrHX684W4DBhpqD1SkBF5KZ2OwDPdnMFqs
HPkYWOD+W3htjPur8f7VuF8Pn6eJ+7W01Puccf8dPI8+7jfA8/ri/njc89lP
uqn2/geenXqE
             "], {
              {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.6796738226668951, 0.3924098644778713}, 2}], 
                0.020399597244776385`], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.5154807063631767, 0.2976129245808569}, 2}], 
                0.020399597244776385`], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.35054469742122873`, 0.20238707541919912`}, 2}], 
                0.020399597244776385`], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.18635158111754713`, 0.10759013552212354`}, 2}], 
                0.020399597244776385`], 
               ArrowBox[
                BezierCurveBox[{
                 1, {9.175601618325135*^-15, -0.21518027104425425`}, 3}], 
                0.020399597244776385`], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-4.163718381424851*^-15, -0.7848197289557464}, 3}], 
                0.020399597244776385`], 
               ArrowBox[{2, 3}, 0.020399597244776385`]}, 
              {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
               DiskBox[1, 0.020399597244776385], 
               DiskBox[2, 0.020399597244776385], 
               DiskBox[3, 0.020399597244776385]}}]],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->"NetworkGraphics",
        FormatType->TraditionalForm,
        FrameTicks->None], "72"], "+", 
      FractionBox[
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           
           Graph[{1, 2, 3}, {
            Null, {{1, 2}, {1, 2}, {1, 2}, {1, 3}, {1, 3}, {1, 3}, {2, 3}}}, {
            FormatType -> TraditionalForm}]]}, 
          TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1zwlM21UcB/CurTjKOYboolGmDpfqhqhh5ViecZsQNxuLBEoYxRjZDEwu
RTbNLrLVWC4BC0PIZDB2IGULgx2k+G3GlmGAcVlaKNrjX3rBtDgGVJpNx//t
JS8vv7xffr/vZ+OneUlZXA6Hs+P/+/i9sEfq+ObqLBYePT5GCBSn98Qcaovn
rB43UbH/xG+1NmFlhVf2RaUL6a2VtX8Nj6Pj6M4YaZwLW/3mVZd/HUFtoy7/
29+dmLvHrLUcGIBqo3VDaLoTXZeUny8W3MY2j/OZ7GEHgkWGUUk4IPS8FTYS
5UBiUWGUS3kFE/PT2S0ldmhOPZCF1TVh23L9wO6bNnByI//5U3OSiG3yYG6a
Djb3Ske0giFNMRaV6aoW7zmTGZ7ZSkTrU67vXBjHjfMzhbItNpIvXuMVhYxB
kGNSHs+1k7GI++apdSP4IVO5+VKLg2wuyai44hhAWZ3PC28OOkliwPPVc0V3
8IrmA0uy3UXapdpA3t2b6Nl3ZKJoYZYcXGx+9V+uHZlD3vZZhw6S70f7Huln
8PYx5a2Ld7XYMKfhi9VW8CIDRJ+cGkfsDVlxuYqBP4QSWcIoDrSmZstUFnh/
OZ7q0zME3x1byqRqM66frh041N0PbeT+KoHBhOmzH5cHnejD0clQk8fXBL3c
WNwtUUMt8RSqR/pw7kTuWo/ESOJz7j3IGNagLu3vrAJfMzE1CKtSNqnRJd76
fm+hheQ3FNbIRdcQuD8uVmBliD71zJfRhk54cjb9dHjvDAlf43dw6aUOyFdE
JSKDjTQNx88LO8+j+eRyijTTQS4Ldt3W5jejZyxh95LdSX5rFffPGWawqKt2
cu0GJKt7Q//IsGJZke70cU+BH/9uuXjKAvedzwaDX5xCXIXrQkSSGYPPhTON
BZNwt4xFNpQZwV/uTlw3q0egMeir9LxpLH9Yda5XocfDi7rX9okn0W565ynD
R3qsF6jkytcnMN38dVvpdj2EbE2stA5rW+0nXbQ/gp1HOGJ23tNnV/eRULov
gc1DTDRPEJuXcPvZvDLWQ/xLWc846yUhetb7xP+wJrr0iL8FKdR/LDap1Pud
BT7Uz28cql9yW7Cd+uvu51VEJTBYoH4vrzW9WMEghPr5adfeONPDgMt60FaZ
dbhax+BZ6q/puCWMNTOIoP56WodQfyftf5n6/ek8HvXz+ey+XdT/M80TQP2B
NO9e6ldQzxO/4EfW+x8nVlp0
             "], {
              {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.6796738226668951, 0.3924098644778713}, 2}], 
                0.020399597244776385`], 
               ArrowBox[{1, 2}, 0.020399597244776385`], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.18635158111754713`, 0.10759013552212354`}, 2}], 
                0.020399597244776385`], 
               ArrowBox[
                BezierCurveBox[{
                 1, {9.175601618325135*^-15, -0.21518027104425425`}, 3}], 
                0.020399597244776385`], 
               ArrowBox[{1, 3}, 0.020399597244776385`], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-4.163718381424851*^-15, -0.7848197289557464}, 3}], 
                0.020399597244776385`], 
               ArrowBox[{2, 3}, 0.020399597244776385`]}, 
              {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
               DiskBox[1, 0.020399597244776385], 
               DiskBox[2, 0.020399597244776385], 
               DiskBox[3, 0.020399597244776385]}}]],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->"NetworkGraphics",
        FormatType->TraditionalForm,
        FrameTicks->None], "108"], "+", 
      FractionBox[
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           
           Graph[{1, 2, 3, 4}, {
            Null, {{1, 2}, {1, 2}, {1, 2}, {1, 3}, {1, 4}, {1, 4}, {2, 3}}}, {
            FormatType -> TraditionalForm}]]}, 
          TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1z3lMkwcYBvAKgnLIYUAR5doY46oihKAweADF4BRIYRwKyH0kKKJzUphi
BY84RVTYRFQsTgTccDggg3AISEE55fpawB60iOXqgi2H0pZ9S7Y3efPmefL+
87OIPRmYoEKhUPaT++8derkcGjS0AEVnWkXRtnFU8rbE7/SkeFL+m45SPa4a
mZ9vAWG0fRb/9yV9x6dFxuOQ/PpB6MaU4nOIrSg5eQzqT7eGZxnI8LCYtSvR
YQzMnpN6H6/KkNkUlmQkHMWYX25Z4GcZUjSYU5XnRyHrXUiKSFmEzz6pRazq
KNbk2+N7xhZxQKyfff57DqTrrUuifZdwVLJvb3AfGx9pAndO9RLe+Yn1Dhmw
0WZiM1B+Rw7L2LO9jMzXsI9Ks29flUPp2K55mduBTaoSTZ9YBXQcbcN/MWLh
GneqQcJSgF7+YabF/hXi7Ozdr1gp0RXElHy9vRWGFVrHBnOUWK8vmtfoakKn
jv3Efa4S0dcLTvhvrcebSa+HlU5r2HhInPHevAZJhaJsFXMp9tQufRujTyA5
9ZOHwVkpLEu1dDqHhmE8vK2N2y9FneoK1ahsCD20T0IbqgwGxeZ/qt8YxNNH
HvGtuTK0SOVOrjkD+DLTxTBlQQbZ8/EfA3LfQtW0VjobuoiVCBPfquB+pEbJ
/Te0LmKYmnK5pq4X39j5CNmPVsEQW8R6GFbBja7ICtCSg9KbeNHu6DPsZmg0
iuhyVCmWXKcdSuH6h1NdkJjMX825tb9gImRXIT3yiALm01rUnuZ7uFlVq9vc
rYBnOcPCkp4PO/Ym1m4o0WKX4JxnlQuvUXf3M9VKMMz7Xu+xugLb/EqfeuHf
6CnK+7AunYOYxLsdy3MSXEo/bEHlsCFYPX63UjqPLsoJnjWNjSjNZlrq8hwY
RT26PkICR7wjAvpXZnFnISDy1XUCB1nztKSVGbSFqq0RfgRu33pm07c0DZ2I
geIn1gQO1GaEP5CJ4V1Q7+29g8ATl6JbU3EjuOIwu8gi843l+cScqCF8oaMt
dbUhMK6+PzUwYgAh6V7TF/wJJPDdozT+6sNS7aXOrBsErFpcCvIbu3DMSsHZ
LCJg0x6eVdzdAYeZhrGNgWww850YF6ba8LjF0NhslA1H+9MyDbNmqGhfu69G
52CHa8wpFuln/vTdMr2Ri4YiYb/6vAQUopMeFc5D4c0wvZek//TvFnU/CHm4
lzfRdZH0708T1KfQ+HizwTxskvRXCMK618r4cD7XSz9P+g+aPahQvueDm0OX
T5J+z3Zxf4maAG/jHidVk34dpwz/d1oCNBbMlhvEj2Dnus3WptoCWPKuab8g
/b4m6p/nyP/aM6qNWaSf78HJL5vig7p4ODuS9OuW5jo3lPOhN8KiT5B+U7le
zt5APnR1NWMnSf/wz2k1wSIeNBOiSxtIv7HZ7VO0CB4G43QDU0j/4Krfb+ea
uPgHEpQlmw==
             "], {
              {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 1, {1.6423462396717772`, 0.3625513838714687}, 2}], 
                0.02286523635197532], ArrowBox[{1, 2}, 0.02286523635197532], 
               ArrowBox[
                BezierCurveBox[{
                 1, {1.5030853986377377`, 0.06088636929977091}, 2}], 
                0.02286523635197532], ArrowBox[{1, 3}, 0.02286523635197532], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.5570336687903829, 0.2402746920570066}, 4}], 
                0.02286523635197532], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.5570594857583636, 0.6066793135881896}, 4}], 
                0.02286523635197532], ArrowBox[{2, 3}, 0.02286523635197532]}, 
              {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
               DiskBox[1, 0.02286523635197532], 
               DiskBox[2, 0.02286523635197532], 
               DiskBox[3, 0.02286523635197532], 
               DiskBox[4, 0.02286523635197532]}}]],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->"NetworkGraphics",
        FormatType->TraditionalForm,
        FrameTicks->None], "9"], "-", 
      FractionBox[
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           
           Graph[{1, 2, 3, 4}, {
            Null, {{1, 2}, {1, 2}, {1, 3}, {1, 4}, {1, 4}, {2, 3}, {2, 3}}}, {
            FormatType -> TraditionalForm}]]}, 
          TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1zwlQ00cUBvC/IlAOAR2oggdgLYqAotShQuELZ72QCYegRLlBpSg9rNEq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             "], {
              {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 1, {1.6423462396717772`, 0.3625513838714687}, 2}], 
                0.02286523635197532], 
               ArrowBox[
                BezierCurveBox[{
                 1, {1.5030853986377377`, 0.06088636929977091}, 2}], 
                0.02286523635197532], ArrowBox[{1, 3}, 0.02286523635197532], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.5570336687903829, 0.2402746920570066}, 4}], 
                0.02286523635197532], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.5570594857583636, 0.6066793135881896}, 4}], 
                0.02286523635197532], 
               ArrowBox[
                BezierCurveBox[{
                 2, {1.8920090258483533`, 0.4235161595348771}, 3}], 
                0.02286523635197532], 
               ArrowBox[
                BezierCurveBox[{
                 2, {2.170590641718405, 0.42354158205951853`}, 3}], 
                0.02286523635197532]}, 
              {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
               DiskBox[1, 0.02286523635197532], 
               DiskBox[2, 0.02286523635197532], 
               DiskBox[3, 0.02286523635197532], 
               DiskBox[4, 0.02286523635197532]}}]],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->"NetworkGraphics",
        FormatType->TraditionalForm,
        FrameTicks->None], "12"], "-", 
      FractionBox[
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           
           Graph[{1, 2, 3, 4}, {
            Null, {{1, 2}, {1, 3}, {1, 3}, {1, 3}, {1, 4}, {2, 3}, {2, 4}}}, {
            FormatType -> TraditionalForm}]]}, 
          TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJwBUQKu/SFib1JlAgAAACQAAAACAAAA0hATlMjh7T9c7fGxzdLrPzv5euRK
5O0/AAAAAAAAAAAAAAAAAAAAAAJffP5619s/0K8MysPh/T/NTJJP0dnbP6aH
8StrPes/w3RhXyRA6T8DRB1VaY7qP5LoH7G6neg/T7ApVszX6T+HHZIR6wPo
P3sVTU4AGuk/2EtLkhBz5z8HeZmddVXoPxcHJ/eA6+Y/wJJzoqCK5z9kloGD
jG3mPxR2rHT5ueY/lT6yyn355T9Wumae++PlP0uh44OZj+U/b5okkyPg0z+G
dzff8v/fP7CcOfx3KtI/vuA4mvxA3z8CqtydH2zQP3Daf65Jl94/UkK6e0VM
zT8meMuVPgPeP9Y751Acs8k/3pV19zKF3T/vETci5Q7GP9LrjHRxHd0/+QU6
4sdhwj+iTqV7N8zcP1YQm5DjW70/IkV4JLWR3D/Grv8hTDbqP0z6856wdes/
Uo+Em1ZJ6T+NdV1zb1jrP1VMhUsPXug/9KbpdtIv6z/bQdl/AXXnP+5RdbXx
++o/PIAkNbeO5j/IYErm67zqP8+7JMW4q+U/pC/wWeZy6j94QvaVjMzkP36s
E+QMHuo/mMOAyrbx4z8aYZTBkb7pP+ZZsdYz988/kHtMrfEu5D/uapp9PJ/M
P0jefWYNxeM/QPh9xp9cyT94hq6t/lDjPyRf5tlLMcY/xRUJOgrT4j9U7RcX
IR/DPwTR5J56S+I/BoKl9/AnwD9V/50foLrhP2pmrvf5mro/SjQQgNAg4T9O
SQxB6yK1PxioztFmfuA/4kgoKA==
             "], {
              {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
               ArrowBox[{1, 2}, 0.021528196942231848`], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.5383479954480064, 0.49869821088479993`}, 3}], 
                0.021528196942231848`], 
               ArrowBox[{1, 3}, 0.021528196942231848`], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.39546346810633815`, 0.8058115204748701}, 3}], 
                0.021528196942231848`], 
               ArrowBox[{1, 4}, 0.021528196942231848`], 
               ArrowBox[{2, 3}, 0.021528196942231848`], 
               ArrowBox[{2, 4}, 0.021528196942231848`]}, 
              {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
               DiskBox[1, 0.021528196942231848], 
               DiskBox[2, 0.021528196942231848], 
               DiskBox[3, 0.021528196942231848], 
               DiskBox[4, 0.021528196942231848]}}]],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->"NetworkGraphics",
        FormatType->TraditionalForm,
        FrameTicks->None], "9"], "+", 
      FractionBox[
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           
           Graph[{1, 2, 3, 4}, {
            Null, {{1, 2}, {1, 3}, {1, 3}, {1, 4}, {2, 3}, {2, 3}, {2, 4}}}, {
            FormatType -> TraditionalForm}]]}, 
          TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxdj3041AcAx6+UWg+NmYd04rhnWnnWSo1UvlerHucuZFxTCYVtyWzjSkRX
ij3i0oU6IjyyRa7TRuuUh+S87LydokM4936/R/Oyds7r2r/7PM/n+fz9oZyM
DYhcTiKR9r/3v0otrHJa5eM4Pj5Z3SElsMuYqPRRjoP0P5aHXlhM7B9E90Oz
9ib5AjqYPL8e2SDK0yc3R+8h0BQfHkql6WCy3z7oO64ePK1DtahQCz/hpyxJ
vw7p9jxLwkSLJOtDviQ7HV4zGDyLOA1WnecXsoO0sFnlYuAQajTw4kqLMzSI
yLuUmhmjxsdnH8Qbn6iR6/WoPdmoAksUVTSnUIFRokjlX1chNp9603m0F2nn
3EemlkYgvLNz/twmKepHPfLnaSNYXjFU6HCmGz8MXBTQbw0jYJ8o6QCzA58k
/JnrZTKMvl0af/JvbRjOZRu2XX2DvyzdnVRrxZASmfE/2r+BcaXnWEv4c5T6
3ktylwyBZVGQrTj2DE4HEqg1N4YgFixRmF/owZydLhKyCQRcv1LAouuQxQ6J
i/2aQBDzKuPDE1r8Xa47K91CYHCv7OIytgZvD7NrJuf02M2h7njMVaM1zEdN
PNWjq47a/EelCmVbJoLVP+mRsO+f3EyJEikPrJRmG/S43cRpr51UwC48p/FG
vQ7q4Oo+N0MXspOYVZOfKfH2dH7y7rsSeA8nR5k3K0CbSRbfPd6GhDRB1aK/
AtRQtYyxVYxm6w881/SOIXDcxobi0IQVPcqiRMYYTC/fM0y4NCBoqdChWCTH
6SiBwZgvgs92C063oxy+dLO9hFMNbH/t7IlKGUXijongEx56NMxw1k2FpePo
qCv5EEMHmllquvoxF+k7bSOJUC1G25b2WMblICdjM+/FWQ0aCP/vu6byEXhp
SHAyW42JZs/wiugSxAfLnXyrVCBVbGbPmpfjm8yYcPNOJcIaXbn8kEpsl+Xx
qdMKaJ0PBlVXCpGy+/NQzUwXMg1n7r8s6ITtxHp+RbEEtqJYjoHSjcTSMqeu
kDasTbN1ObamB96XkuhfbhOjeH278JqpFLSYZVzN+/+f7c9Ipq17EUlqTcva
2ADhNLl1yv0llBad/PECEUZfsCaGol+BevSm4hfnGrBqb7+bE/bhXdZq7SsQ
kJRynef5v2OD+96tHdl6lH2b55EgeAKKsfWyy4AOYVXJMseUeugLZ0mHyTqs
SHWMWJvaCK0t+SPRES060yIKhkuaUNDds74/U4Op6hYB8pvhtuDm5fhUjSH6
unnT6BbY6QVmlmoVOOJrX1Gs2rCa1prLHOuFWd+m+9wH/SiT2ZkmuUoxIK6V
tES/RgbcUo0x3RDr+h7WWcvAGznfV+zXAW/ToEcrK2TIEe2hr6ttg7f/rVW+
GwcgXsxYSLYUI/LkHT09ewAXTnlQDKeeo/ggrb1OPoBZe1ZgROgzeB0RxsSR
B/EvMLEqFg==
             "], {
              {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
               ArrowBox[{1, 2}, 0.021528196942231848`], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.5383479954480064, 0.49869821088479993`}, 3}], 
                0.021528196942231848`], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.39546346810633815`, 0.8058115204748701}, 3}], 
                0.021528196942231848`], 
               ArrowBox[{1, 4}, 0.021528196942231848`], 
               ArrowBox[
                BezierCurveBox[{
                 2, {0.39552272575797986`, 0.0639064217550484}, 3}], 
                0.021528196942231848`], 
               ArrowBox[
                BezierCurveBox[{
                 2, {0.5385950170195757, 0.37112046091374323`}, 3}], 
                0.021528196942231848`], 
               ArrowBox[{2, 4}, 0.021528196942231848`]}, 
              {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
               DiskBox[1, 0.021528196942231848], 
               DiskBox[2, 0.021528196942231848], 
               DiskBox[3, 0.021528196942231848], 
               DiskBox[4, 0.021528196942231848]}}]],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->"NetworkGraphics",
        FormatType->TraditionalForm,
        FrameTicks->None], "12"], "+", 
      FractionBox[
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           
           Graph[{1, 2, 3, 4}, {
            Null, {{1, 2}, {1, 3}, {1, 4}, {1, 4}, {1, 4}, {1, 4}, {2, 3}}}, {
            FormatType -> TraditionalForm}]]}, 
          TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw10g0wlHkcwPHlWkV7SM5ItLaR48T1hst1/VirIpGlbGO1XnN3Xm4Zzhqs
125KdbjVYcnIMThp5i4uZskmL90SJ+exL8++hMRaJC+rC92/mbtn5plnfv/5
P8/z/8x8KRHf0aN1CQQCDd0fnqNd2uDA0SXY7Gc38vfIoFlhFuXkTnAn/Hf1
1RnLiWi+bwaY+d45+H/97lDc7KSFDD7jNXu1TyzCIL/wlU6qGMKvlPZpNQuQ
n+pLcRSPg+pdXGnz8jyICPEKu4BxYBk8CkjQaiCbP2jkNYHBJSrTf3h9Dn5a
8g99cgMD7975gJh1NXQHE99j5zAoLvrVfmhtFgyZI1W1dhicak0LqVyZAWpJ
O5VqiUGtK79oOnIMfjg0t9qL5pva+St5rFHYb0hadrPHQKZHS6AzR+Biqsds
lh8G0cqvWPoPh2CtNb+fexMDW6FrCa9DBJdtN8UmkxjY94Rwqwb64JBaIN1B
H4dq3tHsrOluqBF+YkGWjMORg0kr+uRHoEu6XkHkiOHqefMT6u2vwZJ2Xpfh
KYWNyLQTKtIiTOXIzPx3SsH2jSuFq78AX5zRYEqZBAYrsHghcR5mkj34H7dK
wMniGLtdRwM9VBcr2c8SmAq+lJ6+qYZti0XZPjkS2IY7TZu/nQXaBaZ3aLIE
4hcPG9QiP54/GGbKloDOPYOFVeS3oWztLkOzw8rbUFLIKBgvsPqXP+wvCm06
TR+BDO7up8voeywvf5Ny3hBYjhU7lJZK4ECQi09WngjcGZmxODrPXGWcz43k
PrAJ6ox+jKP32W4+ejHdgH9fy/QkSaGiwGwo6Y8OIHnu116mSeFAsJmDBvmr
AwUV5NcyyJ0Ms3qJ/E/Jx12+tMMhghEkz0P+a1Rrx85gHErU4fI+5I86GfZp
DReHU/dDYoXIn//4bMyrShy+fuguzUV+O3ORqOB3HK5dfZNtjfxlDZkDBV04
3LFXtzUhf3aKkjv9BIdQ6/SzxKgxEO7adeTbHhwOn87h7UX+II8cb4oQh0T/
g99cRP6yel+TYw9waL89v9WC/Hhgfcovd3DwLIzcUY78LZTKdXYWDhJnhVsN
8jP9lgRVDBzyEsTP9iB/m6luxuf26P8ra53FyM+h3yqyXZKBpVt4Yi/qv7og
SMvpkIOAPzGsN78ABKyfwwpRQNmPDOMu1H/SPUpbyoQCygtfiHJQ/zS2qj02
QAl/brdmTKH+G1WMgff1SnDOeMbJRP17kysbt14qQZ7H2ZhC/bv3zAzfJarg
r8iamAfIb3g0zQ/fqYKOkrkGU+R30jGx20dSgY3iOuk31P8ZK71/NGh/a/JH
HVzUv/KkmFc/rQTHVd/cUNS/Ud0tZ0GDEozHejkvUP/7NozzjtOVYGRkEDGF
+v/7NrvlwqQCDKLD6gSofwtycWIAUwHPI43osaj/5+/ONWV0yuFffKYgmA==

             "], {
              {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
               ArrowBox[{1, 2}, 0.02286523635197532], 
               ArrowBox[{1, 3}, 0.02286523635197532], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.5570336687903829, 0.2402746920570066}, 4}], 
                0.02286523635197532], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.5570422614871146, 0.3622256433223314}, 4}], 
                0.02286523635197532], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.5570508930615686, 0.48472836232286476`}, 4}], 
                0.02286523635197532], 
               ArrowBox[
                BezierCurveBox[{
                 1, {0.5570594857583636, 0.6066793135881896}, 4}], 
                0.02286523635197532], ArrowBox[{2, 3}, 0.02286523635197532]}, 
              {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
               DiskBox[1, 0.02286523635197532], 
               DiskBox[2, 0.02286523635197532], 
               DiskBox[3, 0.02286523635197532], 
               DiskBox[4, 0.02286523635197532]}}]],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->"NetworkGraphics",
        FormatType->TraditionalForm,
        FrameTicks->None], "36"], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        GraphicsBox[
         NamespaceBox["NetworkGraphics",
          DynamicModuleBox[{Typeset`graph = HoldComplete[
            
            Graph[{1, 2, 4, 3}, {
             Null, {{1, 2}, {1, 2}, {1, 2}, {1, 3}, {1, 3}, {2, 4}, {2, 
              4}}}, {FormatType -> TraditionalForm}]]}, 
           TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxd1HtIk1EUAPDP51xiDe2lho8GDazQ0ETBvJdqZiDpDCpMTM1MKHJmLXtA
Q7PISqdCaIUse2ik5hBkTeqbZqklOZFQCmSVb2etKSZtapvfOd8fXhjjsMM5
58fOvcGZucmnnBmGybJ/HN9wqCB1ffi255oYLjSTNSU1CdGXdRB7UGbV4fLb
YyqEj4tPJy4RY1eKxHumllXfMQ5v+b5IRJd0XYMZdezgzAm/mDx73CiefrT9
JXu/t+eigFkkYYVdmeL4JtblietC+z0baY642dOT0sy2HS46+MrPRqgq631s
tIYVe0be9amzkqqUsl+mtxo2fOVYyZBMG1A8rWE/9zrOHB8Pz/Xkm47N8fnS
hmutSaOzfL2lVKsg9vws3+9MeGTJwrKFBME8Id7q0XelFsLAvBkXAoN/Bthj
8JybT7tS1fyHGMCLftq9EhP0y7l8gn45V4+gX8X1I+g3cvMQ9Mu5eQn6uzkP
Qb9H8oqXoB9j9GM++rEe+rEf+pUwD/rTYV70p4MH/WHgjboauidhiKEY79KV
qfLWOVHM3yA0WDIO2GOo1+rrL7Vdd6LYT9m06BL42okOwTziI7HH6y1ONAfm
lf8biVbscKZ68ORkO44zZcD7oNpx3OgC9/+TCjf/D7cH3KgW8odftD896uVO
06FeoczZZoxzpwbolzA2onNR2n+HeUzzoV41WndKYd5+qTy31GyPwfPxhqGj
RSKgolV+M+wD+oNgX9AfBPuEfgr7hn4t7CP642Ff0a+GfUa/EfYd/RMQo78e
8tGfBPXQr4d+6Md50I/zoh896Eev2GevZ1+Nib8PZFP7m+iOaf6+NH5jIwp+
TPH3KaS6cnotM8XfN9c4obnIf5LUwzyKOvfKtN0TJArm3b/x7GbJoXGiAk/W
in+MGMDL3YcBPs4fkPRpTvbz+UGZoy3FIX18vfHxr8Rc/onvl/hQI+tc7iIi
mGdfObMzUNFJzA3cvEu1Vg/fv3piVnCeL9m/n90SthH9Kn8S7AP6lbAv6FfC
PqFfDfuG/gnYR/QXwL6i3wD7jH4R7D/6MUY/5m8FP9abBD/2k4Ef3yMp+PG9
Qj//noEf37v/eJUNVw==
              "], {
               {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {1.500000000000002, -0.1644407471831158}, 2}], 
                 0.030239520958083826`], 
                ArrowBox[{1, 2}, 0.030239520958083826`], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {1.5000000000000016`, 0.16444074718311646`}, 2}], 
                 0.030239520958083826`], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {2.5000000000000004`, 0.16444074718311674`}, 3}], 
                 0.030239520958083826`], 
                ArrowBox[
                 BezierCurveBox[{
                  1, {2.5000000000000004`, -0.16444074718311674`}, 3}], 
                 0.030239520958083826`], 
                ArrowBox[
                 BezierCurveBox[{
                  2, {0.5000000000000007, -0.164440747183116}, 4}], 
                 0.030239520958083826`], 
                ArrowBox[
                 BezierCurveBox[{
                  2, {0.5000000000000008, 0.16444074718311702`}, 4}], 
                 0.030239520958083826`]}, 
               {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
                DiskBox[1, 0.030239520958083826], 
                DiskBox[2, 0.030239520958083826], 
                DiskBox[3, 0.030239520958083826], 
                DiskBox[4, 0.030239520958083826]}}]],
            MouseAppearanceTag["NetworkGraphics"]],
           AllowKernelInitialization->False]],
         DefaultBaseStyle->"NetworkGraphics",
         FormatType->TraditionalForm,
         FrameTicks->None]}], "144"], "+", 
      FractionBox[
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           
           Graph[{1, 3, 4, 2}, {
            Null, {{1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 3}, {4, 2}, {4, 3}}}, {
            FormatType -> TraditionalForm}]]}, 
          TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1kg1I1HcYx8/clogOF5ajIjLafOntygjv0r7n3qKU1cRZpIFp6irjxIyi
bOalvXit6VHgNrOjXeSiRlI7LS+/Zmn5cnqWknOErS49T6+8mqFCr/esg+OB
h+f3/X4+8A9O1canT1IoFF+9/b+b8hthgT616ebSO1H7Nvacr9rUbPl/j/zc
k6rlrY1R7+/e7ycFNR49sqXLcobVC4xWF8vT25N9NA24XBelXhfp4pjGOXGs
owm6aTneS04Msy6vOfOjmFbEf1IfXGof4pS8tHBraQcq/NRh9z8fotprjeFc
Xyd0qkvbDiY7qeqO1Rse3UW51wrzBwcHqTzX6rv9bjdM2dG+9353sH7lv3sC
/7yHGpk8K3uEyh1PyTsoJYdFkgul9PC09GJsr4eDCcIFk3CySLjxQDxoFi/o
xJOV4o2glWXH80NczA7c9jrvlgX2ymN/q9cP84e5i3PmbG1A2ann31cXDrGn
PaLZmNqEWU9/cXtfcFIZaXrojmtBf8X9vkWdg1Tow2d2hLbjN5ZWrHY7mLth
atb4hA0H3I7/0vwdnB+SGOPXewfBXP9M/9kAbfag2B+rumCRyXmyR6DcsVje
IUVyaJJc2Io9PXwqvVAIB0OEC0bhpFG4ESkefCJeCBBPzhJv5J2ckhKQOcyS
W9FJ3jfNGDHvSNuVPkTlleKIsBXXkOB3ybou08nbBYsr57iu45U78dCNrEFe
/LJMNRLbiLiNo5FtOx0sKTyyX1N7G7b40VUHdAOs8bpS1K1uQ85wQt+4oZ+f
qpPnZ7d04LR/bq/m7GPaCr6d4bjcCYtMnpc9xlSeO+rkHUokh72SixTpYaL0
Yr9w0OeZhwtG4WSKcMNW4/HghHhhrXjysHjDlNHmeKl96+v9heGVoQqt2q9j
ZsY5WeM7feE30Wb8Y/TPqFs0SE2c1q5NrMWHwZl/HZ3hoP3q69212+uRld9j
Dg8Y4EVrUJJ+8w1kTd1wddnH/Zw7PeK7/p+a4A7/dc+qaY9pGZ8c4hpoRljy
zw2joXaWv/vcs60olMmFsodJ7vhC3sFPcrhDclEmPcyRXnQJB32FC7OFkw+E
GyXiQZt4wUc8+Yd44w1f9TbS
             "], {
              {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.6644407471831174, 0.664440747183116}, 2}], 
                0.02261146496815286], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.5549786696473031, 0.5549786696473242}, 2}], 
                0.02261146496815286], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.445021330352665, 0.44502133035270974`}, 2}], 
                0.02261146496815286], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.3355592528168825, 0.33555925281688337`}, 2}], 
                0.02261146496815286], ArrowBox[{1, 3}, 0.02261146496815286], 
               ArrowBox[{2, 4}, 0.02261146496815286], 
               ArrowBox[{3, 4}, 0.02261146496815286]}, 
              {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
               DiskBox[1, 0.02261146496815286], 
               DiskBox[2, 0.02261146496815286], 
               DiskBox[3, 0.02261146496815286], 
               DiskBox[4, 0.02261146496815286]}}]],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->"NetworkGraphics",
        FormatType->TraditionalForm,
        FrameTicks->None], "48"], "+", 
      FractionBox[
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           
           Graph[{1, 3, 4, 2}, {
            Null, {{1, 2}, {1, 2}, {1, 2}, {1, 3}, {1, 3}, {4, 2}, {4, 3}}}, {
            FormatType -> TraditionalForm}]]}, 
          TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1k2tI02EUxufsMoZFRWmtIgdic5CNinA2OzO6EAqVRIWtD1k6xMmG9UHM
8EIKoV0cBCGrNP9hjYjEWmOOnWE5GmtaeYWKjJbOzUV9KCzoZue8g3HgcN7n
PL8/z1GXWItK5TKZbPe//3yl3xdsaCkJPNv22nD+xMT9npNBL/eh7uwN/Y7Q
gEHMib48baD1YvmI9w4+2dQRTqCjdNCkMPbDI58h92hOAueMsZ+XhwLQmFqV
vOXaLPpqg+ZF+SEoWu5Xt0XiuKL2lDbcNgQ3U3Kz3mXGMTfpgN35/hU06nsr
mk0x1I8WtNg/DoMjaadrQfMM6pwhZeXwKEi2POV4VxT9+z7UrHwwDm6q2E19
0NAc3qJ3oCMdbCJd0NEevE17Ye7cfx94mHyBRD6xiXzDJHGgi7igkTjxLnGD
VPYi+ssaR13yLvtvew+ErHvy1xXG0K1UZe/Nc8GbjiVlvs0zaCy0RqxH+mCh
2vy4dW0UI54/1X2VfrDUTbi0y6bxYTjteMvpp2BZVezZvnQKM1RbD01dCsBX
bXvN/tRP6P2xeGNiOghZpiv93zQRdMzj2sJwgSpmUx8kmsPv9A5SSAfPkC5c
pz1YRXthhHygknxBOvnESfINV4kDXxIXKIgT7xE3dDJ/h5z6z5lfw+/GmN9d
QLpy5pd4bznz29iXmfkn15DvWeavZq4M5jcxt6iZ3Bdzn/md0KlgXQvvEd9d
+FCwLz/7fMu+c5hjkLkEZzdzS5z/Y5yLXs6/m3PTwPmv51wd5PyPce4cnP/1
nMt6zn8657ad86/iXHdy/p2ce1G7uL+a58TdCB1xVxt4j7g74UP4Ej7F3XqY
Q3AVM6e4+796QDTQ
             "], {
              {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.6644407471831174, 0.664440747183116}, 2}], 
                0.02261146496815286], ArrowBox[{1, 2}, 0.02261146496815286], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.3355592528168825, 0.33555925281688337`}, 2}], 
                0.02261146496815286], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.33555925281688653`, -0.33555925281687926`}, 3}], 
                0.02261146496815286], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.6644407471831186, -0.6644407471831144}, 3}], 
                0.02261146496815286], ArrowBox[{2, 4}, 0.02261146496815286], 
               ArrowBox[{3, 4}, 0.02261146496815286]}, 
              {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
               DiskBox[1, 0.02261146496815286], 
               DiskBox[2, 0.02261146496815286], 
               DiskBox[3, 0.02261146496815286], 
               DiskBox[4, 0.02261146496815286]}}]],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->"NetworkGraphics",
        FormatType->TraditionalForm,
        FrameTicks->None], "72"], "-", 
      FractionBox[
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           
           Graph[{1, 3, 4, 2}, {
            Null, {{1, 2}, {1, 2}, {1, 3}, {1, 3}, {4, 2}, {4, 2}, {4, 3}}}, {
            FormatType -> TraditionalForm}]]}, 
          TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1lGlI1FEUxV1aRCxKSss2BTMVMqkINe1q0IZSJlFh04fMJVMbMT+IGW4p
hGYqBGVjjTqlSYhm2aDiFVNRptHKNSoymtyN+lBY0Gb3vIHhweW+e8/vzznP
LUobEWNjZWUV/e+/cMrvC2cXRHV37nwVePn06MOGM72tqFNmarn/blNXoOpT
dRvnrsKr8YOt9/jpVr15jnUxfRq74A563BYYcMJvjueDp38W9XdTjlOK7fYb
s9yW0Ru3JMREESvb3UosM+yYcdbbXNJPdxwCvN55zHCA9ZHS2vcvKce/MSFf
M83+Q6EFpR8HSGe9p2lR/hT71prskwaGyJAcZD9SNcntBz6kr6obIaOcXC11
8pQ+viv3yFfmcJ7MJV/Zw5Wyl+Yv/dfBx0QXGUQn54luGhMObhIuyhFOrhFu
MsQ+n/ylnWFf272lv0sbyKTdF7I+bJqN9i4++4Oa6I1+WWzbtikODtNatMdb
aLFb3JPCdZNsaf6T1pLUTomZo03eKya43ux8qiD6GSWujmzetXyc3V12HB2/
1k1fvcvSDzl94tYfS7fMTfSSl+Z6xzdPC+sWcJPNdEVO9pE6GaSPv8s9cpA5
fFHm0k3ZwymylwZFB9uLLnIVnTwmuqlYOPiFcJGdcPID4aYK8OttpN4Dfk/c
Gwa/MVTm2oDfgL3x4E+Grjjwj60V3bPgTwOXO/g14FanB+qq7zPuqTkJmJuI
Peq7Kx120NUOnW+h2w8cfeBSnNXgNsD/J+GLRvjfCN9kw/9Z8FU4/D8M3+ng
/w3wZRb87wrflsH/LvB1BfxfC9+rswr1NehTuVFzVK42YY/KndKhdCmdKrfN
4FBckeBUuT+H3FchDz3I/SPkpQi5z0KeLLKPDiNv7sj9beRxM3KfibxuRO5v
Ic91yL0eeTeoE/Vy9DniXi7muGCuHnucsBfvEXVCVy50XoBuvGdUA6774DwI
7hrxA1UiD/CLegeoR/xEr5GnGuTeFnlLRe7PI4+T4leKR16zkHvkgKKRe+SA
4HsKRx2+p0Tcg+9pEHMTsCcae/EekQ668F5RPXSbweEKLrx3VAzuv0ccKow=

             "], {
              {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.6644407471831174, 0.664440747183116}, 2}], 
                0.02261146496815286], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.3355592528168825, 0.33555925281688337`}, 2}], 
                0.02261146496815286], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.33555925281688653`, -0.33555925281687926`}, 3}], 
                0.02261146496815286], 
               ArrowBox[
                BezierCurveBox[{
                 1, {-0.6644407471831186, -0.6644407471831144}, 3}], 
                0.02261146496815286], 
               ArrowBox[
                BezierCurveBox[{
                 2, {0.6644407471831144, 0.6644407471831186}, 4}], 
                0.02261146496815286], 
               ArrowBox[
                BezierCurveBox[{
                 2, {0.335559252816884, 0.3355592528168836}, 4}], 
                0.02261146496815286], ArrowBox[{3, 4}, 0.02261146496815286]}, 
              {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
               DiskBox[1, 0.02261146496815286], 
               DiskBox[2, 0.02261146496815286], 
               DiskBox[3, 0.02261146496815286], 
               DiskBox[4, 0.02261146496815286]}}]],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->"NetworkGraphics",
        FormatType->TraditionalForm,
        FrameTicks->None], "48"]}], ")"}], 
    RowBox[{"\[Sigma]2", "^", "2"}], "\[Sigma]3"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9316537412007437`*^9, 3.931653756339922*^9}, 
   3.93764015248672*^9},
 CellLabel->
  "In[2136]:=",ExpressionUUID->"e8ad63d1-26ed-4dda-9582-52e40641ba4a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Diagrams", "Subsubsection",
 CellChangeTimes->{{3.922336428584674*^9, 
  3.9223364293115396`*^9}},ExpressionUUID->"5aa26b21-faaa-4143-b0f6-\
4137ad4ddb81"],

Cell["\<\
As mentioned in the paper, some constants for individual modular graph \
functions are unknown.\
\>", "Text",
 CellChangeTimes->{{3.9411813420185833`*^9, 
  3.9411813697060475`*^9}},ExpressionUUID->"96b2736d-99f6-4e8d-868c-\
17a412f90735"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2}, {
        Null, {{1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 2}}}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxdlAtIU3EUxi8hLclEemrRnAkNlB6kgUb5Le1JURoGtsJ3QlGmPYVCZs6y
wNp6hxEq5orSXFHZ83+z6RSlpRbS217OPbIFWlagaTv3Qv8Dl8uBwznfj//H
F5K+Y93mUYIgpA9/I39veSBwpdg0MWJmVfnC0AmxY20X3Qho0qrHf61gmPL4
YXS9C5p996ydaSZW/ZpF5n10QlMd6roQfpWFnT/p8hecSD1oTQ9dUcN8lvl6
Cqc50BR5qLlZW8v2mkafTJ7fgyRDZkNMtJktmbwtUL3Gjlrt8V73IzPLzBqp
bngS6pRFLjOL+Fcd6KF+V4faZs5ow2WaV6V/uVkUZkM87bPbX8FjbIFI99aW
mhMsQ1ZoSE+cUZgVvNcCFekdrPgzJuinCBXxvMj6dumw7314rF7e/om59uQ7
bpTt1r28oT/Hjm68/qa0w4WunCH/vqsXWbW6OG9jrxM5W6sL3n4vZ8/Dtl95
o3Ciq89Hv3pSJZt6IepWssoB1TdlUy27xNobn6pDonpgSDQvPu2pYsqUa48z
1g7z99fGVJlMbBvxd01ZlW/+bJL5n1FvW2w6EJXWhjKab/1sSd0fbIOO9tUc
nx5elN+CALrXmLhKW9JllfWkpL2ffmKZRdbrNsaWGMyizFOYtM8yZuk96Ih3
xc71v5db3dBF3DJ0jytmjjkFypfvXNDFJD/JTjrG+td3GBU/ht8/0lc/8MLI
SnLyHnzyc0Jon1M52ucUm5y/xS8/1AExSJ+94PZpFnEkrq87ugdia+PKPe4z
7Fev0jk73g4hQbOhvOosSyF+IXCE9yybR/xSPxhSH16R0gYx3js/6fX32ZmB
NnlfsUL7VLGzRb5Xs0jpn9tqlfX4Xb5R90FtgUB6F2r+FJXqRZmncHviLLHh
LgTi5fjB8YPjB8cPjh8cPzh+cPzg+MHxg+MHxw+OHxw/OH4U/M8Pzv/g/A/O
/+D8D87/4PwPzv/g/A/J/x7qJf+LNC/5v4z2Sf6fS/ck/wv9Xj2S/w2kV/K/
KtfLU0D+F4mXyz9w+Qcu/8DlH7j8A5d/4PIPXP7J/APUS/lXR/MzKP9SaZ+D
8u8Z3Uug/JP0LKX8k/RK+SfxdFL+Sbx/AadpCvo=
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000006, -0.16444074718311627`}, 2}], 0.01273], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.49999999999999634`, -0.1098312674387259}, 2}], 0.01273], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.49999999999998584`, -0.054978669647312614`}, 2}], 0.01273],
            ArrowBox[{1, 2}, 0.01273], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.49999999999998607`, 0.0549786696473126}, 2}], 0.01273], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.4999999999999962, 0.10983126743872597`}, 2}], 0.01273], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000001, 0.16444074718311646`}, 2}], 0.01273]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.01273], DiskBox[2, 0.01273]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "61916400"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "6", "}"}], ",", 
       RowBox[{"{", "14", "}"}]}], "]"}]}], "+", 
    RowBox[{"2041200", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "10"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"16329600", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "10"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"529200", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"6350400", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"529200", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"12700800", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"6350400", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2041200", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"12700800", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"16329600", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"226800", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"907200", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"226800", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"907200", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"453600", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"2721600", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"907200", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"226800", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"1814400", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"4989600", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"453600", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"907200", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"2721600", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"1814400", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"126", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "5"]}], "+", 
    FractionBox[
     RowBox[{"945", " ", 
      SubscriptBox["\[Zeta]", "7"]}], "2"], "-", 
    RowBox[{"17640", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "8", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "3"]}], "+", 
    RowBox[{"7560", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "3"]}], "-", 
    RowBox[{"15120", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "3"]}], "-", 
    RowBox[{"2016", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "5"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.9316537696313195`*^9, {3.931653920736291*^9, 3.931653928202314*^9}, 
   3.9376401569040184`*^9},
 CellLabel->
  "In[2137]:=",ExpressionUUID->"cc3e0cd2-e511-41fc-b0af-4aa1086aa943"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3}, {
        Null, {{1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 3}, {2, 3}}}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJwliQ80FHYAxw97zd/DZr20P7FSWOW0V67Ufv6mF/M6E6c/h16mIeP2rJrJ
n+WSMZr8Sc0KjckhqZTL1/wpXJzD+VucO/cXjfInXLPVPu993+d938fy2Lc+
IdoUCsX1v71xqRdT+cPdCcyuvGEU+qkFXjvPlO2mvGWacP/vxODtF2N5WSft
ZIYah29k5DwX9KAi3m0n01GNrQYz3Kr6LuRc7Y+K7VVhckqqK4ngg2s5bm52
WIWayuwT89EtcFhUfRAmUMKEPixkWAC2i9tWd9krsS+Gba/Ovo2+madhRUkK
NOTNsVbnXoPDq8t8z0Y5KJF2L0Yakom3nGOiHdAP+fRyxY5UKbm2U8IV3xXB
ReUr1RkbJ/T3/WrdZntwv0TGZm2RkyhvLQ39vW7oh4uzEyMVpHvjy7Eh0y5k
BmZbVxYpiXXS0V9uK/lIy131Ee2Jiuwz+vDXyZjHWN+wX+KrUJNypoiq09mI
B1+f7YuZnSCvLfe13WxQIem3WY8cdxHCgsK9aPYqNBYN+nzP6Ebu5rm543lK
GFbGEv+2TrzQ2NUFzyuQFpBs57/SinhGpI6TpwK0oZ/7et2bIF+iFq/NlSOF
VvJPuGMdmBqPp0ZDMpQmu8bUGVchpar2gIOZDBYPjZ4F21zCrF/z2kFND5xb
9m9QXpSQNfVDnL7Abhj163CypqTEaXstHbe64HRpIeRdNxlZk7DJmSvrAHtB
YErNlpMTeRFFLXvb0fhI/xZbrCCtvy8/Z55/hLJBly+1NqpIUPp01uuSRmxW
HxzihKiJEytYt8DnIerLQr4QFkyQEQuvTZsMlTh0kP9j4Z5+7Lc58lOsoQK7
em/WGPF7UXH8cnmxmRz028n52l7dSN0YF9+2QYYnaz9rbk8UoCCCmme8Zxwp
z4gH3bcdq7ZpPK8claL5wEjuxyYtyJ9SF2dwJFDe+4R2NQLYbDl/iFo7hhQb
v0+dM2pwOuosi3qhHQsnlVTP62JCc3am1UQ/RktUaeSCloRQPKxME+OasU7e
G38yVEryJkuyJsr/Qv584fYY4TjJjHP5po1Sj2i/Mb6IyEkmxTyrcroWookR
wcFqBaEcCx31ta3BS2GETZ21iiSUac/MHKmE0HtpPb9QTU7PF25Y0lYgsENT
PqHsB+OCsGllQIbPE7Kb/+wUwXyy4R1v3jh07IzoQXk92HWfdSqdK4UhbBks
DyEibviHsbgSaG4m+q960AE91y1pTN4Yagty+GfutEJkF3pRf1iMp8VfpRuf
a0L8oJl4UU+MAc7oqTsMHniMRTavqwl/nIvUXWSMkt3hU3NHBQ3IDfg7JFpv
jIiv2F70s+Khxnvr3odsCYm6ws7i0O+BGuq4S39cSgb8r3+3Y7gai+FW+XFH
ZMRCy+D0wroKcJbpSfRhObkm2D1jW12CwuRXfsxAJanSd28RRRXiQbeH54JC
Rf4FpW9Waw==
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{1, {-0.6796738226668951, 0.3924098644778713}, 2}],
             0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{
             1, {-0.556655226345098, 0.32138504477612917`}, 2}], 
            0.020399597244776385`], ArrowBox[{1, 2}, 0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{
             1, {-0.30937017743936424`, 0.17861495522383178`}, 2}], 
            0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{
             1, {-0.18635158111754713`, 0.10759013552212354`}, 2}], 
            0.020399597244776385`], ArrowBox[{1, 3}, 0.020399597244776385`], 
           ArrowBox[{2, 3}, 0.020399597244776385`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.020399597244776385], DiskBox[2, 0.020399597244776385],
            DiskBox[3, 0.020399597244776385]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{"1310400", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "6", "}"}], ",", 
       RowBox[{"{", "14", "}"}]}], "]"}]}], "+", 
    RowBox[{"87480", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "10"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"155520", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "10"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"113400", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"428400", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"113400", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"1008000", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"428400", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"87480", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"1008000", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"155520", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"32400", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"54000", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"32400", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"54000", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"70200", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"118800", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"54000", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"32400", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"172800", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"5400", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"70200", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"54000", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"118800", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"172800", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["15", "2"], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "5"]}], "+", 
    FractionBox[
     RowBox[{"47", " ", 
      SubscriptBox["\[Zeta]", "7"]}], "72"], "-", 
    RowBox[{"1260", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "8", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "3"]}], "-", 
    RowBox[{"180", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "3"]}], "-", 
    RowBox[{
     FractionBox["21", "2"], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "5"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.931653773330844*^9, {3.9316539390251913`*^9, 3.9316539505601635`*^9}, 
   3.937640158927787*^9},
 CellLabel->
  "In[2138]:=",ExpressionUUID->"3cb5d55a-c955-4947-8771-d829db6b49cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3}, {
        Null, {{1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 3}, {1, 3}, {2, 3}}}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw10As0lGkYB/AJy5jcQqrdPa1qo6NCbcvQ6O1m2TClJJ1xaduUVQmr7WIj
Klvul1zKJRFhzSSXisY+Eypyv84wlpn55j5sKmTWnNrWfL3nfOc7z3mf8zz/
37vq6Jn9gRoEAuHnT9///zJ3H+nFRwqY/vj/GQdSfIG7w4UKCmHhTCG6+h4t
Xqh5MD+vmXg6RQ60kpSsf7r7gRG928FnqxysF7+hV/3VA1l57NDIARlMTGJE
wal2oK8SrjClyaD2QWbQbNhzsFfKlgZ3S8GIzO31NAewUm4269kkBdez4Zvk
mTUw9GY0uDhWAqycGX+z7EKwn7vV7tYkBkKIzdsx1jVEFccZaRxmg3hqnmEX
j6FCBwGd92gQdsq8ME2+EJFNvJ/snu6H+vuicP+NYhRKXaQiG/cB6SQvMyZE
gvos3vFHlvRAakDmugfFUrQu1i+5RtoOidnaX9t2yJCr/lfpE2dfwhrWHoGX
RI4qfQYNNLuaoOF41NDZaQXqaqg2vfm7DAily8D2wSDc07b8kTgsBb0dz0yo
r/rg7XIdga+NFFLptnGiwW7Y47djID9aAkEWNdtKVr+CdFJgLLtNDERlvcXO
yBYIqm16amYgBttfhiN3sxohZPO1p0HuIqjKi/A4WFwNs5NNltyrQtiOtShV
MQXA6eW0mo/1gb5eoNsaJECpu47ePrqrF3wdGKar8z69xySBQXHshkshez0q
Z4SoJ21bDDbUDrqqpNxyNzEyr5zsnPVthaXXmaJFBRK0fWfrnrqOFogdmjyQ
PyFFqc3HdwRYPINtr4s8j9nLESsm1OT0QAOMXYlIQVEKdIwid56kSSFHR7Yy
WjUEzNwPy7BTEvAacy5uDRkAI0pppscVMfAqufcdh3shhz+6xemOCIjmb7N0
znfBhjIisYklBM5r+5BS6zYgL+EwFRIMyuqdvn841AwDVpa5baYY7HsVVmLE
Z0ItprgS7CKAnoB1tC+VD6Hq4kGN6BcdYG3ZJTGc5iFekHuNa1kbMDIY5cFe
AsQ74l2devcFUDZGphCfYMiW2JmdVN0MPlGMGz0rRehII21fBJcFjLbKveXX
xehy/o3NU2QmXFyf+NOFGQni2cQrbyoeQV4hT9cyUIZYyRvy7bofgll/QkAO
W47OzxZ9+6+GBAI6VZUKKRs8b/Q2f+SI4LvLmS3lXYOwYoKlRWUKQdNGn3wk
px8c6/3PJdEx0AMrT3+XXjhVcijYny4A1Z8xh7QbOkF318ZEHyYfnhRktV+o
a4VBmxNpJC4PRu8dSDK82gzRw6Y8pS4POHHj5+o8mcD0VIYze5qh9GoIUek5
jignJ2f8ulmQffh1YJguH/FyrdK81356N6r1D43hAhSaG54RR34MBie2OpKE
GOIcuvurHbcalCfX3r7kK0Lmixaff/8NA+LmybFkrhgVdlPeWFXfh6Jrc94+
AVJURXJ+PhhaBA19Lm7vJTLUVkJtneCKYJadLtOQcMGL2Wj6t58Q5uJpMu2p
EdCibE+ijghg6uWxDqOVI7A1WV5msZ8PHcvNsbywYZgq7rPJTRwHrbk61yUK
DhiMG0bQzozCnEdaaWM8Bz6Usy2PU4ehkrflC+4+DpiQ6HGZ64dgtOi3igQn
DlipayTEa7OKhX5Ui/dbqOchAlU9T+fewj5kiu9zUedBPDyPoTov0mhV5/VX
e5BegtrTr/YiY47a+9n/IcMuIUpPAN64/7Lj/gTVHwLQxv1aeZ233k8JwAn3
Z787k7zJBYNp3K/SLKGdi8fAGPdrHX684W4DBhpqD1SkBF5KZ2OwDPdnMFqs
HPkYWOD+W3htjPur8f7VuF8Pn6eJ+7W01Puccf8dPI8+7jfA8/ri/njc89lP
uqn2/geenXqE
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{1, {-0.6796738226668951, 0.3924098644778713}, 2}],
             0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{1, {-0.5154807063631767, 0.2976129245808569}, 2}],
             0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{
             1, {-0.35054469742122873`, 0.20238707541919912`}, 2}], 
            0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{
             1, {-0.18635158111754713`, 0.10759013552212354`}, 2}], 
            0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{
             1, {9.175601618325135*^-15, -0.21518027104425425`}, 3}], 
            0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{
             1, {-4.163718381424851*^-15, -0.7848197289557464}, 3}], 
            0.020399597244776385`], ArrowBox[{2, 3}, 0.020399597244776385`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.020399597244776385], DiskBox[2, 0.020399597244776385],
            DiskBox[3, 0.020399597244776385]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1020240"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "6", "}"}], ",", 
       RowBox[{"{", "14", "}"}]}], "]"}]}], "+", 
    RowBox[{"46656", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "10"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"237168", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "10"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"15120", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"151200", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"15120", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"131040", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"151200", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"46656", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"131040", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"237168", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"8640", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"8640", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2160", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"34560", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"8640", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"4320", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"43200", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2160", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"8640", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"34560", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"4320", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["6", "5"], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "5"]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "1759"}], " ", 
       SubscriptBox["\[Zeta]", "7"]}], "+", 
      RowBox[{"5040", " ", 
       SubscriptBox["D", 
        RowBox[{"4", ",", "2", ",", "1"}]]}]}], "5040"], "-", 
    RowBox[{"504", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "8", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "3"]}], "-", 
    RowBox[{"72", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "3"]}], "-", 
    RowBox[{
     FractionBox["54", "5"], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "5"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.931653778425404*^9, {3.9316539722860484`*^9, 3.9316539828765326`*^9}, 
   3.93764016194309*^9},
 CellLabel->
  "In[2139]:=",ExpressionUUID->"04de37d7-be72-4a37-8e6a-fcf8ffc5093b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3}, {
        Null, {{1, 2}, {1, 2}, {1, 2}, {1, 3}, {1, 3}, {1, 3}, {2, 3}}}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1zwlM21UcB/CurTjKOYboolGmDpfqhqhh5ViecZsQNxuLBEoYxRjZDEwu
RTbNLrLVWC4BC0PIZDB2IGULgx2k+G3GlmGAcVlaKNrjX3rBtDgGVJpNx//t
JS8vv7xffr/vZ+OneUlZXA6Hs+P/+/i9sEfq+ObqLBYePT5GCBSn98Qcaovn
rB43UbH/xG+1NmFlhVf2RaUL6a2VtX8Nj6Pj6M4YaZwLW/3mVZd/HUFtoy7/
29+dmLvHrLUcGIBqo3VDaLoTXZeUny8W3MY2j/OZ7GEHgkWGUUk4IPS8FTYS
5UBiUWGUS3kFE/PT2S0ldmhOPZCF1TVh23L9wO6bNnByI//5U3OSiG3yYG6a
Djb3Ske0giFNMRaV6aoW7zmTGZ7ZSkTrU67vXBjHjfMzhbItNpIvXuMVhYxB
kGNSHs+1k7GI++apdSP4IVO5+VKLg2wuyai44hhAWZ3PC28OOkliwPPVc0V3
8IrmA0uy3UXapdpA3t2b6Nl3ZKJoYZYcXGx+9V+uHZlD3vZZhw6S70f7Huln
8PYx5a2Ld7XYMKfhi9VW8CIDRJ+cGkfsDVlxuYqBP4QSWcIoDrSmZstUFnh/
OZ7q0zME3x1byqRqM66frh041N0PbeT+KoHBhOmzH5cHnejD0clQk8fXBL3c
WNwtUUMt8RSqR/pw7kTuWo/ESOJz7j3IGNagLu3vrAJfMzE1CKtSNqnRJd76
fm+hheQ3FNbIRdcQuD8uVmBliD71zJfRhk54cjb9dHjvDAlf43dw6aUOyFdE
JSKDjTQNx88LO8+j+eRyijTTQS4Ldt3W5jejZyxh95LdSX5rFffPGWawqKt2
cu0GJKt7Q//IsGJZke70cU+BH/9uuXjKAvedzwaDX5xCXIXrQkSSGYPPhTON
BZNwt4xFNpQZwV/uTlw3q0egMeir9LxpLH9Yda5XocfDi7rX9okn0W565ynD
R3qsF6jkytcnMN38dVvpdj2EbE2stA5rW+0nXbQ/gp1HOGJ23tNnV/eRULov
gc1DTDRPEJuXcPvZvDLWQ/xLWc846yUhetb7xP+wJrr0iL8FKdR/LDap1Pud
BT7Uz28cql9yW7Cd+uvu51VEJTBYoH4vrzW9WMEghPr5adfeONPDgMt60FaZ
dbhax+BZ6q/puCWMNTOIoP56WodQfyftf5n6/ek8HvXz+ey+XdT/M80TQP2B
NO9e6ldQzxO/4EfW+x8nVlp0
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{1, {-0.6796738226668951, 0.3924098644778713}, 2}],
             0.020399597244776385`], ArrowBox[{1, 2}, 0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{
             1, {-0.18635158111754713`, 0.10759013552212354`}, 2}], 
            0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{
             1, {9.175601618325135*^-15, -0.21518027104425425`}, 3}], 
            0.020399597244776385`], ArrowBox[{1, 3}, 0.020399597244776385`], 
           ArrowBox[
            BezierCurveBox[{
             1, {-4.163718381424851*^-15, -0.7848197289557464}, 3}], 
            0.020399597244776385`], ArrowBox[{2, 3}, 0.020399597244776385`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.020399597244776385], DiskBox[2, 0.020399597244776385],
            DiskBox[3, 0.020399597244776385]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1499472"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "6", "}"}], ",", 
       RowBox[{"{", "14", "}"}]}], "]"}]}], "+", 
    RowBox[{"52488", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "10"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"355752", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "10"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"60480", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"438480", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"60480", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"52488", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"438480", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"355752", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"19440", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"32400", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"19440", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"32400", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"19440", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"32400", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"19440", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"123120", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"106920", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"32400", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"19440", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"123120", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "5"]}], "+", 
    FractionBox[
     RowBox[{"767", " ", 
      SubscriptBox["\[Zeta]", "7"]}], "1120"], "-", 
    RowBox[{
     FractionBox["63", "10"], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "5"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.9316537832920837`*^9, {3.9316539979246225`*^9, 3.9316540072372527`*^9}, 
   3.937640164265092*^9},
 CellLabel->
  "In[2140]:=",ExpressionUUID->"f04bb597-e947-483e-ac70-bc6645d3c899"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 3, 4, 2}, {
        Null, {{1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 3}, {4, 2}, {4, 3}}}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1kg1I1HcYx8/clogOF5ajIjLafOntygjv0r7n3qKU1cRZpIFp6irjxIyi
bOalvXit6VHgNrOjXeSiRlI7LS+/Zmn5cnqWknOErS49T6+8mqFCr/esg+OB
h+f3/X4+8A9O1canT1IoFF+9/b+b8hthgT616ebSO1H7Nvacr9rUbPl/j/zc
k6rlrY1R7+/e7ycFNR49sqXLcobVC4xWF8vT25N9NA24XBelXhfp4pjGOXGs
owm6aTneS04Msy6vOfOjmFbEf1IfXGof4pS8tHBraQcq/NRh9z8fotprjeFc
Xyd0qkvbDiY7qeqO1Rse3UW51wrzBwcHqTzX6rv9bjdM2dG+9353sH7lv3sC
/7yHGpk8K3uEyh1PyTsoJYdFkgul9PC09GJsr4eDCcIFk3CySLjxQDxoFi/o
xJOV4o2glWXH80NczA7c9jrvlgX2ymN/q9cP84e5i3PmbG1A2ann31cXDrGn
PaLZmNqEWU9/cXtfcFIZaXrojmtBf8X9vkWdg1Tow2d2hLbjN5ZWrHY7mLth
atb4hA0H3I7/0vwdnB+SGOPXewfBXP9M/9kAbfag2B+rumCRyXmyR6DcsVje
IUVyaJJc2Io9PXwqvVAIB0OEC0bhpFG4ESkefCJeCBBPzhJv5J2ckhKQOcyS
W9FJ3jfNGDHvSNuVPkTlleKIsBXXkOB3ybou08nbBYsr57iu45U78dCNrEFe
/LJMNRLbiLiNo5FtOx0sKTyyX1N7G7b40VUHdAOs8bpS1K1uQ85wQt+4oZ+f
qpPnZ7d04LR/bq/m7GPaCr6d4bjcCYtMnpc9xlSeO+rkHUokh72SixTpYaL0
Yr9w0OeZhwtG4WSKcMNW4/HghHhhrXjysHjDlNHmeKl96+v9heGVoQqt2q9j
ZsY5WeM7feE30Wb8Y/TPqFs0SE2c1q5NrMWHwZl/HZ3hoP3q69212+uRld9j
Dg8Y4EVrUJJ+8w1kTd1wddnH/Zw7PeK7/p+a4A7/dc+qaY9pGZ8c4hpoRljy
zw2joXaWv/vcs60olMmFsodJ7vhC3sFPcrhDclEmPcyRXnQJB32FC7OFkw+E
GyXiQZt4wUc8+Yd44w1f9TbS
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{1, {-0.6644407471831174, 0.664440747183116}, 2}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{1, {-0.5549786696473031, 0.5549786696473242}, 2}],
             0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {-0.445021330352665, 0.44502133035270974`}, 2}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {-0.3355592528168825, 0.33555925281688337`}, 2}], 
            0.02261146496815286], ArrowBox[{1, 3}, 0.02261146496815286], 
           ArrowBox[{2, 4}, 0.02261146496815286], 
           ArrowBox[{3, 4}, 0.02261146496815286]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
           DiskBox[3, 0.02261146496815286], 
           DiskBox[4, 0.02261146496815286]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "711360"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "6", "}"}], ",", 
       RowBox[{"{", "14", "}"}]}], "]"}]}], "+", 
    RowBox[{"27864", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "10"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"115992", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "10"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"16800", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"100800", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"16800", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"181440", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"100800", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"27864", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"181440", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"115992", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"4320", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"4320", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"17280", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"4320", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"17280", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"3240", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"4320", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"17280", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"17280", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "5"], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "5"]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "6043"}], " ", 
       SubscriptBox["\[Zeta]", "7"]}], "+", 
      RowBox[{"30240", " ", 
       SubscriptBox["D", 
        RowBox[{"4", ",", "1", ",", "1", ",", "1"}]]}]}], "30240"], "-", 
    RowBox[{"560", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "8", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "3"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.931653790399478*^9, {3.931654024815258*^9, 3.93165403420654*^9}, 
   3.9376401673369684`*^9},
 CellLabel->
  "In[2141]:=",ExpressionUUID->"b6ae245e-6de7-41d8-af33-801df471b762"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 3, 4, 2}, {
        Null, {{1, 2}, {1, 2}, {1, 2}, {1, 3}, {1, 3}, {4, 2}, {4, 3}}}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1k2tI02EUxufsMoZFRWmtIgdic5CNinA2OzO6EAqVRIWtD1k6xMmG9UHM
8EIKoV0cBCGrNP9hjYjEWmOOnWE5GmtaeYWKjJbOzUV9KCzoZue8g3HgcN7n
PL8/z1GXWItK5TKZbPe//3yl3xdsaCkJPNv22nD+xMT9npNBL/eh7uwN/Y7Q
gEHMib48baD1YvmI9w4+2dQRTqCjdNCkMPbDI58h92hOAueMsZ+XhwLQmFqV
vOXaLPpqg+ZF+SEoWu5Xt0XiuKL2lDbcNgQ3U3Kz3mXGMTfpgN35/hU06nsr
mk0x1I8WtNg/DoMjaadrQfMM6pwhZeXwKEi2POV4VxT9+z7UrHwwDm6q2E19
0NAc3qJ3oCMdbCJd0NEevE17Ye7cfx94mHyBRD6xiXzDJHGgi7igkTjxLnGD
VPYi+ssaR13yLvtvew+ErHvy1xXG0K1UZe/Nc8GbjiVlvs0zaCy0RqxH+mCh
2vy4dW0UI54/1X2VfrDUTbi0y6bxYTjteMvpp2BZVezZvnQKM1RbD01dCsBX
bXvN/tRP6P2xeGNiOghZpiv93zQRdMzj2sJwgSpmUx8kmsPv9A5SSAfPkC5c
pz1YRXthhHygknxBOvnESfINV4kDXxIXKIgT7xE3dDJ/h5z6z5lfw+/GmN9d
QLpy5pd4bznz29iXmfkn15DvWeavZq4M5jcxt6iZ3Bdzn/md0KlgXQvvEd9d
+FCwLz/7fMu+c5hjkLkEZzdzS5z/Y5yLXs6/m3PTwPmv51wd5PyPce4cnP/1
nMt6zn8657ad86/iXHdy/p2ce1G7uL+a58TdCB1xVxt4j7g74UP4Ej7F3XqY
Q3AVM6e4+796QDTQ
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{1, {-0.6644407471831174, 0.664440747183116}, 2}], 
            0.02261146496815286], ArrowBox[{1, 2}, 0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {-0.3355592528168825, 0.33555925281688337`}, 2}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {-0.33555925281688653`, -0.33555925281687926`}, 3}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {-0.6644407471831186, -0.6644407471831144}, 3}], 
            0.02261146496815286], ArrowBox[{2, 4}, 0.02261146496815286], 
           ArrowBox[{3, 4}, 0.02261146496815286]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
           DiskBox[3, 0.02261146496815286], 
           DiskBox[4, 0.02261146496815286]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "229320"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "6", "}"}], ",", 
       RowBox[{"{", "14", "}"}]}], "]"}]}], "+", 
    RowBox[{"13932", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "10"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"66420", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "10"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"10080", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"85680", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"10080", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"13932", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"85680", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"66420", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2160", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2160", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"4320", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2160", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"19440", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"17820", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2160", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"4320", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"19440", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "10"], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "5"]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "4483"}], " ", 
       SubscriptBox["\[Zeta]", "7"]}], "+", 
      RowBox[{"20160", " ", 
       SubscriptBox["D", 
        RowBox[{"3", ",", "2", ",", "1", ",", "1"}]]}]}], "20160"]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.931653796543102*^9, {3.9316540549989824`*^9, 3.9316540624662466`*^9}, 
   3.937640170567811*^9},
 CellLabel->
  "In[2142]:=",ExpressionUUID->"0eed83f6-21e9-46bd-a60c-281b936249b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 3, 4, 2}, {
        Null, {{1, 2}, {1, 2}, {1, 3}, {1, 3}, {4, 2}, {4, 2}, {4, 3}}}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1lGlI1FEUxV1aRCxKSss2BTMVMqkINe1q0IZSJlFh04fMJVMbMT+IGW4p
hGYqBGVjjTqlSYhm2aDiFVNRptHKNSoymtyN+lBY0Gb3vIHhweW+e8/vzznP
LUobEWNjZWUV/e+/cMrvC2cXRHV37nwVePn06MOGM72tqFNmarn/blNXoOpT
dRvnrsKr8YOt9/jpVr15jnUxfRq74A563BYYcMJvjueDp38W9XdTjlOK7fYb
s9yW0Ru3JMREESvb3UosM+yYcdbbXNJPdxwCvN55zHCA9ZHS2vcvKce/MSFf
M83+Q6EFpR8HSGe9p2lR/hT71prskwaGyJAcZD9SNcntBz6kr6obIaOcXC11
8pQ+viv3yFfmcJ7MJV/Zw5Wyl+Yv/dfBx0QXGUQn54luGhMObhIuyhFOrhFu
MsQ+n/ylnWFf272lv0sbyKTdF7I+bJqN9i4++4Oa6I1+WWzbtikODtNatMdb
aLFb3JPCdZNsaf6T1pLUTomZo03eKya43ux8qiD6GSWujmzetXyc3V12HB2/
1k1fvcvSDzl94tYfS7fMTfSSl+Z6xzdPC+sWcJPNdEVO9pE6GaSPv8s9cpA5
fFHm0k3ZwymylwZFB9uLLnIVnTwmuqlYOPiFcJGdcPID4aYK8OttpN4Dfk/c
Gwa/MVTm2oDfgL3x4E+Grjjwj60V3bPgTwOXO/g14FanB+qq7zPuqTkJmJuI
Peq7Kx120NUOnW+h2w8cfeBSnNXgNsD/J+GLRvjfCN9kw/9Z8FU4/D8M3+ng
/w3wZRb87wrflsH/LvB1BfxfC9+rswr1NehTuVFzVK42YY/KndKhdCmdKrfN
4FBckeBUuT+H3FchDz3I/SPkpQi5z0KeLLKPDiNv7sj9beRxM3KfibxuRO5v
Ic91yL0eeTeoE/Vy9DniXi7muGCuHnucsBfvEXVCVy50XoBuvGdUA6774DwI
7hrxA1UiD/CLegeoR/xEr5GnGuTeFnlLRe7PI4+T4leKR16zkHvkgKKRe+SA
4HsKRx2+p0Tcg+9pEHMTsCcae/EekQ668F5RPXSbweEKLrx3VAzuv0ccKow=

         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{1, {-0.6644407471831174, 0.664440747183116}, 2}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {-0.3355592528168825, 0.33555925281688337`}, 2}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {-0.33555925281688653`, -0.33555925281687926`}, 3}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {-0.6644407471831186, -0.6644407471831144}, 3}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{2, {0.6644407471831144, 0.6644407471831186}, 4}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{2, {0.335559252816884, 0.3355592528168836}, 4}], 
            0.02261146496815286], ArrowBox[{3, 4}, 0.02261146496815286]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
           DiskBox[3, 0.02261146496815286], 
           DiskBox[4, 0.02261146496815286]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "55432"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "6", "}"}], ",", 
       RowBox[{"{", "14", "}"}]}], "]"}]}], "-", 
    RowBox[{"27216", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "10"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"23520", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"36960", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"23520", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"36960", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"27216", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"8640", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"21600", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"6480", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"8640", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"21600", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2623"}], " ", 
       SubscriptBox["\[Zeta]", "7"]}], "+", 
      RowBox[{"15120", " ", 
       SubscriptBox["D", 
        RowBox[{"2", ",", "2", ",", "2", ",", "1"}]]}]}], "15120"]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.931653803079935*^9, {3.931654074844226*^9, 3.9316540846106367`*^9}, 
   3.9376401726517277`*^9},
 CellLabel->
  "In[2143]:=",ExpressionUUID->"39d36bc1-ba5f-468d-93ed-5cbf6cc0bd0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4}, {
        Null, {{1, 2}, {1, 3}, {1, 3}, {1, 3}, {1, 4}, {2, 3}, {2, 4}}}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJwBUQKu/SFib1JlAgAAACQAAAACAAAA0hATlMjh7T9c7fGxzdLrPzv5euRK
5O0/AAAAAAAAAAAAAAAAAAAAAAJffP5619s/0K8MysPh/T/NTJJP0dnbP6aH
8StrPes/w3RhXyRA6T8DRB1VaY7qP5LoH7G6neg/T7ApVszX6T+HHZIR6wPo
P3sVTU4AGuk/2EtLkhBz5z8HeZmddVXoPxcHJ/eA6+Y/wJJzoqCK5z9kloGD
jG3mPxR2rHT5ueY/lT6yyn355T9Wumae++PlP0uh44OZj+U/b5okkyPg0z+G
dzff8v/fP7CcOfx3KtI/vuA4mvxA3z8CqtydH2zQP3Daf65Jl94/UkK6e0VM
zT8meMuVPgPeP9Y751Acs8k/3pV19zKF3T/vETci5Q7GP9LrjHRxHd0/+QU6
4sdhwj+iTqV7N8zcP1YQm5DjW70/IkV4JLWR3D/Grv8hTDbqP0z6856wdes/
Uo+Em1ZJ6T+NdV1zb1jrP1VMhUsPXug/9KbpdtIv6z/bQdl/AXXnP+5RdbXx
++o/PIAkNbeO5j/IYErm67zqP8+7JMW4q+U/pC/wWeZy6j94QvaVjMzkP36s
E+QMHuo/mMOAyrbx4z8aYZTBkb7pP+ZZsdYz988/kHtMrfEu5D/uapp9PJ/M
P0jefWYNxeM/QPh9xp9cyT94hq6t/lDjPyRf5tlLMcY/xRUJOgrT4j9U7RcX
IR/DPwTR5J56S+I/BoKl9/AnwD9V/50foLrhP2pmrvf5mro/SjQQgNAg4T9O
SQxB6yK1PxioztFmfuA/4kgoKA==
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{1, 2}, 0.021528196942231848`], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5383479954480064, 0.49869821088479993`}, 3}], 
            0.021528196942231848`], ArrowBox[{1, 3}, 0.021528196942231848`], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.39546346810633815`, 0.8058115204748701}, 3}], 
            0.021528196942231848`], ArrowBox[{1, 4}, 0.021528196942231848`], 
           ArrowBox[{2, 3}, 0.021528196942231848`], 
           ArrowBox[{2, 4}, 0.021528196942231848`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.021528196942231848], DiskBox[2, 0.021528196942231848],
            DiskBox[3, 0.021528196942231848], 
           DiskBox[4, 0.021528196942231848]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "140166"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "6", "}"}], ",", 
       RowBox[{"{", "14", "}"}]}], "]"}]}], "+", 
    RowBox[{"4536", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "10"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"22032", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "10"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"21420", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"16380", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"21420", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"4536", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"16380", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"22032", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"3240", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"540", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"1620", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"3240", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"540", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "13"}], " ", 
       SubscriptBox["\[Zeta]", "7"]}], "+", 
      RowBox[{"10080", " ", 
       SubscriptBox["D", 
        RowBox[{"3", ",", "1", ",", "1", ",", "1", ",", "1"}]]}]}], "10080"], 
    "-", 
    RowBox[{
     FractionBox["3", "5"], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "5"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.9316538093334684`*^9, {3.931654097767257*^9, 3.9316541034766607`*^9}, 
   3.937640175973911*^9},
 CellLabel->
  "In[2144]:=",ExpressionUUID->"f602bea6-d011-4ff2-b834-4b49a87d523e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4}, {
        Null, {{1, 2}, {1, 3}, {1, 3}, {1, 4}, {2, 3}, {2, 3}, {2, 4}}}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxdj3041AcAx6+UWg+NmYd04rhnWnnWSo1UvlerHucuZFxTCYVtyWzjSkRX
ij3i0oU6IjyyRa7TRuuUh+S87LydokM4936/R/Oyds7r2r/7PM/n+fz9oZyM
DYhcTiKR9r/3v0otrHJa5eM4Pj5Z3SElsMuYqPRRjoP0P5aHXlhM7B9E90Oz
9ib5AjqYPL8e2SDK0yc3R+8h0BQfHkql6WCy3z7oO64ePK1DtahQCz/hpyxJ
vw7p9jxLwkSLJOtDviQ7HV4zGDyLOA1WnecXsoO0sFnlYuAQajTw4kqLMzSI
yLuUmhmjxsdnH8Qbn6iR6/WoPdmoAksUVTSnUIFRokjlX1chNp9603m0F2nn
3EemlkYgvLNz/twmKepHPfLnaSNYXjFU6HCmGz8MXBTQbw0jYJ8o6QCzA58k
/JnrZTKMvl0af/JvbRjOZRu2XX2DvyzdnVRrxZASmfE/2r+BcaXnWEv4c5T6
3ktylwyBZVGQrTj2DE4HEqg1N4YgFixRmF/owZydLhKyCQRcv1LAouuQxQ6J
i/2aQBDzKuPDE1r8Xa47K91CYHCv7OIytgZvD7NrJuf02M2h7njMVaM1zEdN
PNWjq47a/EelCmVbJoLVP+mRsO+f3EyJEikPrJRmG/S43cRpr51UwC48p/FG
vQ7q4Oo+N0MXspOYVZOfKfH2dH7y7rsSeA8nR5k3K0CbSRbfPd6GhDRB1aK/
AtRQtYyxVYxm6w881/SOIXDcxobi0IQVPcqiRMYYTC/fM0y4NCBoqdChWCTH
6SiBwZgvgs92C063oxy+dLO9hFMNbH/t7IlKGUXijongEx56NMxw1k2FpePo
qCv5EEMHmllquvoxF+k7bSOJUC1G25b2WMblICdjM+/FWQ0aCP/vu6byEXhp
SHAyW42JZs/wiugSxAfLnXyrVCBVbGbPmpfjm8yYcPNOJcIaXbn8kEpsl+Xx
qdMKaJ0PBlVXCpGy+/NQzUwXMg1n7r8s6ITtxHp+RbEEtqJYjoHSjcTSMqeu
kDasTbN1ObamB96XkuhfbhOjeH278JqpFLSYZVzN+/+f7c9Ipq17EUlqTcva
2ADhNLl1yv0llBad/PECEUZfsCaGol+BevSm4hfnGrBqb7+bE/bhXdZq7SsQ
kJRynef5v2OD+96tHdl6lH2b55EgeAKKsfWyy4AOYVXJMseUeugLZ0mHyTqs
SHWMWJvaCK0t+SPRES060yIKhkuaUNDds74/U4Op6hYB8pvhtuDm5fhUjSH6
unnT6BbY6QVmlmoVOOJrX1Gs2rCa1prLHOuFWd+m+9wH/SiT2ZkmuUoxIK6V
tES/RgbcUo0x3RDr+h7WWcvAGznfV+zXAW/ToEcrK2TIEe2hr6ttg7f/rVW+
GwcgXsxYSLYUI/LkHT09ewAXTnlQDKeeo/ggrb1OPoBZe1ZgROgzeB0RxsSR
B/EvMLEqFg==
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{1, 2}, 0.021528196942231848`], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5383479954480064, 0.49869821088479993`}, 3}], 
            0.021528196942231848`], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.39546346810633815`, 0.8058115204748701}, 3}], 
            0.021528196942231848`], ArrowBox[{1, 4}, 0.021528196942231848`], 
           ArrowBox[
            BezierCurveBox[{
             2, {0.39552272575797986`, 0.0639064217550484}, 3}], 
            0.021528196942231848`], 
           ArrowBox[
            BezierCurveBox[{
             2, {0.5385950170195757, 0.37112046091374323`}, 3}], 
            0.021528196942231848`], ArrowBox[{2, 4}, 0.021528196942231848`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.021528196942231848], DiskBox[2, 0.021528196942231848],
            DiskBox[3, 0.021528196942231848], 
           DiskBox[4, 0.021528196942231848]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "21840"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "6", "}"}], ",", 
       RowBox[{"{", "14", "}"}]}], "]"}]}], "-", 
    RowBox[{"2592", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "10"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"16800", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"52080", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"16800", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"42000", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"52080", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"42000", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"2592", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"2160", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"2160", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"1440", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"2160", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"720", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2160", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"1440", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"720", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "31"}], " ", 
       SubscriptBox["\[Zeta]", "7"]}], "+", 
      RowBox[{"1080", " ", 
       SubscriptBox["D", 
        RowBox[{"2", ",", "2", ",", "1", ",", "1", ",", "1"}]]}]}], 
     "1080"]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.9316538153161497`*^9, {3.9316541138677073`*^9, 3.9316541210912857`*^9}, 
   3.9376401784439063`*^9},
 CellLabel->
  "In[2145]:=",ExpressionUUID->"976f449e-9189-441d-8013-eb82581a91b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3}, {
        Null, {{1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 3}, {1, 3}}}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxdlHtIU3EUx28hqRnhI6wscj7KUApLExbhufRUDF/1R5nZmmZRSfYyK4NR
2MOyNCPtgTh7rCjNkYUV9rvaYorCMg0fWc3Cpk5zqag0H+XuOfePfnAZ53L4
ne+H+9nxUh6K3TOd47jEf8/Ur3gsYB8/J2jJQ+0aejMzq3Cz/ORrqnl67+O2
1slQ2AtGfZyfa18xg7lVlfJqMzifeK1v3q1hJZ9ZcPr3HnAu8THfDXjC/G/l
mWdzPRB4Vq/0CStldhsdLecWdENZ8Pna2rgylqaZkZewqgv4nKT3oXItW+9+
cJ5fpAkK4q796n2rZUnJU+cntMRULMo0a1mQ7TRK9dFGP4M2sUHqlyk7n2f6
G6T7TKY2sOTWSfOi7mhjdJN6kGGedbncMs80HXCYd6LY6jB/RAAOeT4l9z+4
4PgGPiBv07hn2iWhFwQn1f4VgdfZ9m5+mnubGTj1yIsv7TeZb76iXD/QA9zW
pa9KPt5mivLIpuqZPSD8qsmY7lLIHt8/XR3g3Q0q3VbT04giplu6fmSJvAuM
rbMDNCvVDFLkYy1RJlBFWhoiKtVMifyCjVfNViI/1WmLs+0jFQ1Sf1t8v3fS
AoN0X3iKy3D0iTpp3oHl70uHmvRSnh33zizvCNaBsEXMez5u7I8mXwChSOQJ
ceGiyq2vJF7i52fZaiB+lcgPxK8S+YH4+X7bPCB+QcwDxC9rs+UF4hdEHiB+
LtbGC8HIT3U68lN/O/LTfRHIT/NSkJ/y7ER+HvNeRH4eeVYjP/GS/3yNzQcg
/1NFX4D8TxV9AvI/R/QNyH+j6COQ/6mir0D+14g+A/nvYOPVAvlPNflP/d7o
P93Xjf7TvBj0X4V5NqD/CsxL/iuQpxn9D0Te1OGEUwVlv6VaeczT68eiAak/
wLWo893VAem+lKCQrNHJAWneZLzVPvTIILRgnk1PM15Gdw7CPsz7baj2aO+2
IRCQx1A/dYbwe2vx+1thVPz/g69TyBU3jRUqsL9yy7nwZx5joMD77O7ZjVZl
j8EHnJdfX3vcnhsHBeZp7dvlsebwOPCYV33Z+HVhx78aeW44qjP3Rk2A83/8
FtwHxC/DfUH8MtwnxM/jviH+CtxHxB+G+4r4i3CfEb8R9x3xd2FN/I+wn/ij
8T7iF3Ae8VMe4qe8xE88xE+8fwF3wRvT
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000006, -0.16444074718311605`}, 2}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000094, -0.08242834963524419}, 2}], 
            0.02261146496815286], ArrowBox[{1, 2}, 0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{1, {0.5000000000000095, 0.0824283496352446}, 2}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000006, 0.16444074718311683`}, 2}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{1, {1.499999999999998, 0.16444074718311621`}, 3}],
             0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {1.4999999999999984`, -0.1644407471831161}, 3}], 
            0.02261146496815286]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
           DiskBox[3, 0.02261146496815286]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{"97200", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", "10", "}"}]}], "]"}]}], "-", 
    RowBox[{"10800", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"43200", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"10800", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"43200", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "5"]}], "+", 
    RowBox[{"360", " ", 
     SuperscriptBox[
      RowBox[{"betaeqv", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}], "2"], " ", 
     SubscriptBox["\[Zeta]", "3"]}], "-", 
    RowBox[{"96", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "5"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.931653825875249*^9, {3.9316541341949434`*^9, 3.9316541416208744`*^9}, 
   3.937640181430357*^9},
 CellLabel->
  "In[2146]:=",ExpressionUUID->"f056f612-5301-4f36-b7e3-6df7368d769e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3}, {
        Null, {{1, 2}, {1, 2}, {1, 2}, {1, 2}, {1, 3}, {1, 3}, {1, 3}}}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxdlHlIVHEQxx8hrZaFZJlZrJqRkGjiboFhziM7jCK1A0pETc0KslZNswhZ
UzvsUjo0DFErFbrcIjE7fq/SVslaTSRLMM28dtdSs7LWI31v5v3Rg2WZxzDz
/bCfHdeoQ1v3TOM4LnryM/UtPQOgCJurWlqi86M3M7IKNvseraKap/du9mtm
GgrM0K4PdZ/TX8xg/otnvi9NYHekSv9hdym728rUKV+MYHfXzXTd4zZbdu2S
aTZnBO8T+ii3wHvMar3NQPrCPihXn6yrCy1nyaXTL4Wv6AU+O6bG31fH1joc
cHTf0gN5oRe/mZ/rWEzs1NMNLSGVykyTjqnEp0muE5vcDbroRrnfJarrYeYy
gzyvp+cTDOS8kfcF5etCqif04IJ5AnI4T+fkauAw73ixxXrBbwE45GmO/X7r
lM0TaEDewIQdfzfozcCpHmV3zzrN+panKT+2mYDzD391cOcF9nNHU47ilxE4
tU3GSHMOO69JedppawShcfnN6VaXmUPqfttUtz7QLsg4uKriClOdCRju9u0F
bf3rjUnmq+zPN6XRK7gHhGB+V1FJLotAfmH+plTd11zmg/xUj7u+9CiOaAQt
9s9rHfSKcTTI804rQt8pEt7I++6tVs6Or9fLeWzLHlR2uFeDoJLy+vGWzPwM
QeZJj9vuKdQ8Bq2PxCvzq8UaZH4Q+4H4tRI/ED//XtwHxM85iXmA+Lm3Yl4g
fj5E5AHi5x1FXiB+qomfw37ip3nET/uIn/IQP495ZX7kSSN+6fcG8p+vFX0A
8l8j+QLkv0byCcj/bMk3IP/bJR+B/NdIvgL5Xyv5DOS/9VbRdyD/qSb/qX8x
+k/z+tB/2heC/msxzzr0PxLzkv+RyPMB/fdGXs2v8GN55YNyHXXY2bVTOST3
e8wp7Hp1YUieF6damTUyMSTvmwizKPwTfkAL5tlw53hFcNcP2Id5Pw/XJZp3
DoOAPIb6qWcYOORVi/wWGJH+/7Bk5spz9qUWqMT+Z9vSN953GoVInGd1w2rk
xflRaMB9ufV1SQpuDCIxz8f+CCe/+DHgMW/R2fa2RR2TNfJctinK3Bs0Dnb/
8Q/gPSB+F7wXxO+C94T4ebw3xF+J94j4A/FeEX8h3jPib8d7R/y9WBN/GfYT
fzDOI34B9xE/5SF+ykv8xEP8xPsP8CULZA==
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000006, -0.16444074718311605`}, 2}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.49999999999998607`, -0.05497866964731242}, 2}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{1, {0.4999999999999862, 0.05497866964731283}, 2}],
             0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5000000000000006, 0.16444074718311683`}, 2}], 
            0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{1, {1.499999999999998, 0.16444074718311621`}, 3}],
             0.02261146496815286], ArrowBox[{1, 3}, 0.02261146496815286], 
           ArrowBox[
            BezierCurveBox[{
             1, {1.4999999999999984`, -0.1644407471831161}, 3}], 
            0.02261146496815286]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
           DiskBox[3, 0.02261146496815286]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{"15120", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "6", "}"}]}], "]"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "8", "}"}]}], "]"}]}], "-", 
    RowBox[{"6480", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "6", "}"}]}], "]"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"12960", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "6", "}"}]}], "]"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"504", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "8", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "3"]}], "+", 
    RowBox[{"216", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "3"]}], "-", 
    RowBox[{"432", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "3"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.9316538331145215`*^9, {3.931654156724864*^9, 3.9316541628898544`*^9}, 
   3.9376401825977464`*^9},
 CellLabel->
  "In[2147]:=",ExpressionUUID->"b5cedaa0-3574-4ee8-9462-6ed4db05885b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 4, 3}, {
        Null, {{1, 2}, {1, 2}, {1, 2}, {1, 3}, {1, 3}, {2, 4}, {2, 4}}}, {
        FormatType -> TraditionalForm}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxd1HtIk1EUAPDP51xiDe2lho8GDazQ0ETBvJdqZiDpDCpMTM1MKHJmLXtA
Q7PISqdCaIUse2ik5hBkTeqbZqklOZFQCmSVb2etKSZtapvfOd8fXhjjsMM5
58fOvcGZucmnnBmGybJ/HN9wqCB1ffi255oYLjSTNSU1CdGXdRB7UGbV4fLb
YyqEj4tPJy4RY1eKxHumllXfMQ5v+b5IRJd0XYMZdezgzAm/mDx73CiefrT9
JXu/t+eigFkkYYVdmeL4JtblietC+z0baY642dOT0sy2HS46+MrPRqgq631s
tIYVe0be9amzkqqUsl+mtxo2fOVYyZBMG1A8rWE/9zrOHB8Pz/Xkm47N8fnS
hmutSaOzfL2lVKsg9vws3+9MeGTJwrKFBME8Id7q0XelFsLAvBkXAoN/Bthj
8JybT7tS1fyHGMCLftq9EhP0y7l8gn45V4+gX8X1I+g3cvMQ9Mu5eQn6uzkP
Qb9H8oqXoB9j9GM++rEe+rEf+pUwD/rTYV70p4MH/WHgjboauidhiKEY79KV
qfLWOVHM3yA0WDIO2GOo1+rrL7Vdd6LYT9m06BL42okOwTziI7HH6y1ONAfm
lf8biVbscKZ68ORkO44zZcD7oNpx3OgC9/+TCjf/D7cH3KgW8odftD896uVO
06FeoczZZoxzpwbolzA2onNR2n+HeUzzoV41WndKYd5+qTy31GyPwfPxhqGj
RSKgolV+M+wD+oNgX9AfBPuEfgr7hn4t7CP642Ff0a+GfUa/EfYd/RMQo78e
8tGfBPXQr4d+6Md50I/zoh896Eev2GevZ1+Nib8PZFP7m+iOaf6+NH5jIwp+
TPH3KaS6cnotM8XfN9c4obnIf5LUwzyKOvfKtN0TJArm3b/x7GbJoXGiAk/W
in+MGMDL3YcBPs4fkPRpTvbz+UGZoy3FIX18vfHxr8Rc/onvl/hQI+tc7iIi
mGdfObMzUNFJzA3cvEu1Vg/fv3piVnCeL9m/n90SthH9Kn8S7AP6lbAv6FfC
PqFfDfuG/gnYR/QXwL6i3wD7jH4R7D/6MUY/5m8FP9abBD/2k4Ef3yMp+PG9
Qj//noEf37v/eJUNVw==
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{1, {1.500000000000002, -0.1644407471831158}, 2}], 
            0.030239520958083826`], ArrowBox[{1, 2}, 0.030239520958083826`], 
           ArrowBox[
            BezierCurveBox[{
             1, {1.5000000000000016`, 0.16444074718311646`}, 2}], 
            0.030239520958083826`], 
           ArrowBox[
            BezierCurveBox[{
             1, {2.5000000000000004`, 0.16444074718311674`}, 3}], 
            0.030239520958083826`], 
           ArrowBox[
            BezierCurveBox[{
             1, {2.5000000000000004`, -0.16444074718311674`}, 3}], 
            0.030239520958083826`], 
           ArrowBox[
            BezierCurveBox[{2, {0.5000000000000007, -0.164440747183116}, 4}], 
            0.030239520958083826`], 
           ArrowBox[
            BezierCurveBox[{
             2, {0.5000000000000008, 0.16444074718311702`}, 4}], 
            0.030239520958083826`]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.030239520958083826], DiskBox[2, 0.030239520958083826],
            DiskBox[3, 0.030239520958083826], 
           DiskBox[4, 0.030239520958083826]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1080"}], " ", 
     SuperscriptBox[
      RowBox[{"betaeqv", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}], "2"], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "6", "}"}]}], "]"}]}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox[
      RowBox[{"betaeqv", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}], "2"], " ", 
     SubscriptBox["\[Zeta]", "3"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.931653843076254*^9, 3.9316541741097903`*^9, 
  3.9376401863448353`*^9},
 CellLabel->
  "In[2148]:=",ExpressionUUID->"45b29a48-4cd9-437c-a98c-153347fe87ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4}, {
        Null, {{1, 2}, {1, 2}, {1, 2}, {1, 3}, {1, 4}, {1, 4}, {2, 3}}}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1z3lMkwcYBvAKgnLIYUAR5doY46oihKAweADF4BRIYRwKyH0kKKJzUphi
BY84RVTYRFQsTgTccDggg3AISEE55fpawB60iOXqgi2H0pZ9S7Y3efPmefL+
87OIPRmYoEKhUPaT++8derkcGjS0AEVnWkXRtnFU8rbE7/SkeFL+m45SPa4a
mZ9vAWG0fRb/9yV9x6dFxuOQ/PpB6MaU4nOIrSg5eQzqT7eGZxnI8LCYtSvR
YQzMnpN6H6/KkNkUlmQkHMWYX25Z4GcZUjSYU5XnRyHrXUiKSFmEzz6pRazq
KNbk2+N7xhZxQKyfff57DqTrrUuifZdwVLJvb3AfGx9pAndO9RLe+Yn1Dhmw
0WZiM1B+Rw7L2LO9jMzXsI9Ks29flUPp2K55mduBTaoSTZ9YBXQcbcN/MWLh
GneqQcJSgF7+YabF/hXi7Ozdr1gp0RXElHy9vRWGFVrHBnOUWK8vmtfoakKn
jv3Efa4S0dcLTvhvrcebSa+HlU5r2HhInPHevAZJhaJsFXMp9tQufRujTyA5
9ZOHwVkpLEu1dDqHhmE8vK2N2y9FneoK1ahsCD20T0IbqgwGxeZ/qt8YxNNH
HvGtuTK0SOVOrjkD+DLTxTBlQQbZ8/EfA3LfQtW0VjobuoiVCBPfquB+pEbJ
/Te0LmKYmnK5pq4X39j5CNmPVsEQW8R6GFbBja7ICtCSg9KbeNHu6DPsZmg0
iuhyVCmWXKcdSuH6h1NdkJjMX825tb9gImRXIT3yiALm01rUnuZ7uFlVq9vc
rYBnOcPCkp4PO/Ym1m4o0WKX4JxnlQuvUXf3M9VKMMz7Xu+xugLb/EqfeuHf
6CnK+7AunYOYxLsdy3MSXEo/bEHlsCFYPX63UjqPLsoJnjWNjSjNZlrq8hwY
RT26PkICR7wjAvpXZnFnISDy1XUCB1nztKSVGbSFqq0RfgRu33pm07c0DZ2I
geIn1gQO1GaEP5CJ4V1Q7+29g8ATl6JbU3EjuOIwu8gi843l+cScqCF8oaMt
dbUhMK6+PzUwYgAh6V7TF/wJJPDdozT+6sNS7aXOrBsErFpcCvIbu3DMSsHZ
LCJg0x6eVdzdAYeZhrGNgWww850YF6ba8LjF0NhslA1H+9MyDbNmqGhfu69G
52CHa8wpFuln/vTdMr2Ri4YiYb/6vAQUopMeFc5D4c0wvZek//TvFnU/CHm4
lzfRdZH0708T1KfQ+HizwTxskvRXCMK618r4cD7XSz9P+g+aPahQvueDm0OX
T5J+z3Zxf4maAG/jHidVk34dpwz/d1oCNBbMlhvEj2Dnus3WptoCWPKuab8g
/b4m6p/nyP/aM6qNWaSf78HJL5vig7p4ODuS9OuW5jo3lPOhN8KiT5B+U7le
zt5APnR1NWMnSf/wz2k1wSIeNBOiSxtIv7HZ7VO0CB4G43QDU0j/4Krfb+ea
uPgHEpQlmw==
         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{1, {1.6423462396717772`, 0.3625513838714687}, 2}],
             0.02286523635197532], ArrowBox[{1, 2}, 0.02286523635197532], 
           ArrowBox[
            BezierCurveBox[{
             1, {1.5030853986377377`, 0.06088636929977091}, 2}], 
            0.02286523635197532], ArrowBox[{1, 3}, 0.02286523635197532], 
           ArrowBox[
            BezierCurveBox[{1, {0.5570336687903829, 0.2402746920570066}, 4}], 
            0.02286523635197532], 
           ArrowBox[
            BezierCurveBox[{1, {0.5570594857583636, 0.6066793135881896}, 4}], 
            0.02286523635197532], ArrowBox[{2, 3}, 0.02286523635197532]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02286523635197532], DiskBox[2, 0.02286523635197532], 
           DiskBox[3, 0.02286523635197532], 
           DiskBox[4, 0.02286523635197532]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{"8748", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", "10", "}"}]}], "]"}]}], "-", 
    RowBox[{"3240", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"5400", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"3240", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"5400", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "5"]}], "-", 
    RowBox[{
     FractionBox["21", "20"], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "5"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.931653888641443*^9, {3.9316541786722345`*^9, 3.9316541921733055`*^9}, 
   3.9376401888956776`*^9},
 CellLabel->
  "In[2149]:=",ExpressionUUID->"132d4dca-f3ef-45c8-99be-458cd662d830"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {1, 4}, {1, 4}, {1, 4}, {2, 3}}}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw10g0wlHkcwPHlWkV7SM5ItLaR48T1hst1/VirIpGlbGO1XnN3Xm4Zzhqs
125KdbjVYcnIMThp5i4uZskmL90SJ+exL8++hMRaJC+rC92/mbtn5plnfv/5
P8/z/8x8KRHf0aN1CQQCDd0fnqNd2uDA0SXY7Gc38vfIoFlhFuXkTnAn/Hf1
1RnLiWi+bwaY+d45+H/97lDc7KSFDD7jNXu1TyzCIL/wlU6qGMKvlPZpNQuQ
n+pLcRSPg+pdXGnz8jyICPEKu4BxYBk8CkjQaiCbP2jkNYHBJSrTf3h9Dn5a
8g99cgMD7975gJh1NXQHE99j5zAoLvrVfmhtFgyZI1W1dhicak0LqVyZAWpJ
O5VqiUGtK79oOnIMfjg0t9qL5pva+St5rFHYb0hadrPHQKZHS6AzR+Biqsds
lh8G0cqvWPoPh2CtNb+fexMDW6FrCa9DBJdtN8UmkxjY94Rwqwb64JBaIN1B
H4dq3tHsrOluqBF+YkGWjMORg0kr+uRHoEu6XkHkiOHqefMT6u2vwZJ2Xpfh
KYWNyLQTKtIiTOXIzPx3SsH2jSuFq78AX5zRYEqZBAYrsHghcR5mkj34H7dK
wMniGLtdRwM9VBcr2c8SmAq+lJ6+qYZti0XZPjkS2IY7TZu/nQXaBaZ3aLIE
4hcPG9QiP54/GGbKloDOPYOFVeS3oWztLkOzw8rbUFLIKBgvsPqXP+wvCm06
TR+BDO7up8voeywvf5Ny3hBYjhU7lJZK4ECQi09WngjcGZmxODrPXGWcz43k
PrAJ6ox+jKP32W4+ejHdgH9fy/QkSaGiwGwo6Y8OIHnu116mSeFAsJmDBvmr
AwUV5NcyyJ0Ms3qJ/E/Jx12+tMMhghEkz0P+a1Rrx85gHErU4fI+5I86GfZp
DReHU/dDYoXIn//4bMyrShy+fuguzUV+O3ORqOB3HK5dfZNtjfxlDZkDBV04
3LFXtzUhf3aKkjv9BIdQ6/SzxKgxEO7adeTbHhwOn87h7UX+II8cb4oQh0T/
g99cRP6yel+TYw9waL89v9WC/Hhgfcovd3DwLIzcUY78LZTKdXYWDhJnhVsN
8jP9lgRVDBzyEsTP9iB/m6luxuf26P8ra53FyM+h3yqyXZKBpVt4Yi/qv7og
SMvpkIOAPzGsN78ABKyfwwpRQNmPDOMu1H/SPUpbyoQCygtfiHJQ/zS2qj02
QAl/brdmTKH+G1WMgff1SnDOeMbJRP17kysbt14qQZ7H2ZhC/bv3zAzfJarg
r8iamAfIb3g0zQ/fqYKOkrkGU+R30jGx20dSgY3iOuk31P8ZK71/NGh/a/JH
HVzUv/KkmFc/rQTHVd/cUNS/Ud0tZ0GDEozHejkvUP/7NozzjtOVYGRkEDGF
+v/7NrvlwqQCDKLD6gSofwtycWIAUwHPI43osaj/5+/ONWV0yuFffKYgmA==

         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[{1, 2}, 0.02286523635197532], 
           ArrowBox[{1, 3}, 0.02286523635197532], 
           ArrowBox[
            BezierCurveBox[{1, {0.5570336687903829, 0.2402746920570066}, 4}], 
            0.02286523635197532], 
           ArrowBox[
            BezierCurveBox[{1, {0.5570422614871146, 0.3622256433223314}, 4}], 
            0.02286523635197532], 
           ArrowBox[
            BezierCurveBox[{
             1, {0.5570508930615686, 0.48472836232286476`}, 4}], 
            0.02286523635197532], 
           ArrowBox[
            BezierCurveBox[{1, {0.5570594857583636, 0.6066793135881896}, 4}], 
            0.02286523635197532], ArrowBox[{2, 3}, 0.02286523635197532]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02286523635197532], DiskBox[2, 0.02286523635197532], 
           DiskBox[3, 0.02286523635197532], 
           DiskBox[4, 0.02286523635197532]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{"15120", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "6", "}"}]}], "]"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "8", "}"}]}], "]"}]}], "-", 
    RowBox[{"6480", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "6", "}"}]}], "]"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"12960", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "6", "}"}]}], "]"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.931653900347156*^9, {3.9316542072661734`*^9, 3.9316542147701483`*^9}, 
   3.937640192152869*^9},
 CellLabel->
  "In[2150]:=",ExpressionUUID->"6c7e8ad3-c95f-4b8c-8bde-5523358a9d8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4}, {
        Null, {{1, 2}, {1, 2}, {1, 3}, {1, 4}, {1, 4}, {2, 3}, {2, 3}}}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1zwlQ00cUBvC/IlAOAR2oggdgLYqAotShQuELZ72QCYegRLlBpSg9rNEq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         "], {
          {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{1, {1.6423462396717772`, 0.3625513838714687}, 2}],
             0.02286523635197532], 
           ArrowBox[
            BezierCurveBox[{
             1, {1.5030853986377377`, 0.06088636929977091}, 2}], 
            0.02286523635197532], ArrowBox[{1, 3}, 0.02286523635197532], 
           ArrowBox[
            BezierCurveBox[{1, {0.5570336687903829, 0.2402746920570066}, 4}], 
            0.02286523635197532], 
           ArrowBox[
            BezierCurveBox[{1, {0.5570594857583636, 0.6066793135881896}, 4}], 
            0.02286523635197532], 
           ArrowBox[
            BezierCurveBox[{2, {1.8920090258483533`, 0.4235161595348771}, 3}],
             0.02286523635197532], 
           ArrowBox[
            BezierCurveBox[{2, {2.170590641718405, 0.42354158205951853`}, 3}],
             0.02286523635197532]}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02286523635197532], DiskBox[2, 0.02286523635197532], 
           DiskBox[3, 0.02286523635197532], 
           DiskBox[4, 0.02286523635197532]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], "=", 
   RowBox[{
    RowBox[{"7776", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", "10", "}"}]}], "]"}]}], "+", 
    RowBox[{"1440", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"1440", " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "5"], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "5"]}], "-", 
    RowBox[{
     FractionBox["9", "5"], " ", 
     RowBox[{"betaeqv", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "5"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.931653908672767*^9, {3.9316542226624193`*^9, 3.9316542300763025`*^9}, 
   3.937640193792921*^9},
 CellLabel->
  "In[2151]:=",ExpressionUUID->"c2118922-5c9f-4075-98a8-b3af3044b2b1"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.9411821421917143`*^9},ExpressionUUID->"28ffbcb0-643d-4d58-88aa-\
0c7ce7b9411c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox["\[Beta]", 
        StyleBox["eqv", FontSlant -> "Plain"]], TraditionalForm], 
     "errors" -> {}, "input" -> "\\beta^{\\mathrm{eqv}}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "de83d636-7668-4cdf-b334-daee238bf89b"],
 " combination"
}], "Subsubsection",
 CellChangeTimes->{{3.9411815669686007`*^9, 
  3.9411815938361254`*^9}},ExpressionUUID->"dfd6b9ff-fc5f-40f3-b51d-\
876bd0d01ca6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"beqvsW7", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["75", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "4", "}"}]}], "]"}], "2"], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "6", "}"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1015", "2"], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "6", "}"}]}], "]"}], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"{", "8", "}"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["2403", "2"], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "4", "}"}]}], "]"}], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "10", "}"}]}], "]"}]}], "-", 
      RowBox[{
       FractionBox["29588", "3"], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", "6", "}"}], ",", 
         RowBox[{"{", "14", "}"}]}], "]"}]}], "-", 
      RowBox[{
       FractionBox["435", "2"], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "6", "}"}]}], "]"}], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       FractionBox["915", "2"], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "4", "}"}]}], "]"}], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["2133", "2"], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "10"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"435", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "6", "}"}]}], "]"}], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"870", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "4", "}"}]}], "]"}], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       FractionBox["915", "2"], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "4", "}"}]}], "]"}], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "4"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"3456", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "10"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["4585", "2"], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"870", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "4", "}"}]}], "]"}], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "4"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"6720", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["4585", "2"], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"1540", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"6720", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["2133", "2"], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"10", ",", "4"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"1540", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"3456", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"10", ",", "4"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1185", "2"], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"810", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1185", "2"], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"810", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"465", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"630", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"810", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1185", "2"], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"720", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4", ",", "6"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"1695", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6", ",", "4"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"465", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"810", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"630", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"720", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "4", ",", "4"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["9", "2"], " ", 
       SuperscriptBox[
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "4", "}"}]}], "]"}], "2"], " ", 
       SubscriptBox["\[Zeta]", "3"]}], "-", 
      RowBox[{
       FractionBox["56", "3"], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"{", "8", "}"}]}], "]"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}], "-", 
      RowBox[{
       FractionBox["29", "30"], " ", 
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "4", "}"}]}], "]"}], " ", 
       SubscriptBox["\[Zeta]", "5"]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"30240", " ", 
         SubscriptBox["D", 
          RowBox[{"4", ",", "1", ",", "1", ",", "1"}]]}], "-", 
        RowBox[{"6043", " ", 
         SubscriptBox["\[Zeta]", "7"]}]}], "1451520"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"20160", " ", 
         SubscriptBox["D", 
          RowBox[{"3", ",", "2", ",", "1", ",", "1"}]]}], "-", 
        RowBox[{"4483", " ", 
         SubscriptBox["\[Zeta]", "7"]}]}], "1451520"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"1080", " ", 
         SubscriptBox["D", 
          RowBox[{"2", ",", "2", ",", "1", ",", "1", ",", "1"}]]}], "-", 
        RowBox[{"31", " ", 
         SubscriptBox["\[Zeta]", "7"]}]}], "12960"], "+", 
      FractionBox[
       RowBox[{"43307", " ", 
        SubscriptBox["\[Zeta]", "7"]}], "362880"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "10080"}], " ", 
         SubscriptBox["D", 
          RowBox[{"3", ",", "1", ",", "1", ",", "1", ",", "1"}]]}], "+", 
        RowBox[{"13", " ", 
         SubscriptBox["\[Zeta]", "7"]}]}], "90720"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "5040"}], " ", 
         SubscriptBox["D", 
          RowBox[{"4", ",", "2", ",", "1"}]]}], "+", 
        RowBox[{"1759", " ", 
         SubscriptBox["\[Zeta]", "7"]}]}], "362880"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "15120"}], " ", 
         SubscriptBox["D", 
          RowBox[{"2", ",", "2", ",", "2", ",", "1"}]]}], "+", 
        RowBox[{"2623", " ", 
         SubscriptBox["\[Zeta]", "7"]}]}], "725760"]}], ")"}], 
    SuperscriptBox["\[Sigma]2", "2"], "\[Sigma]3"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.941181599770092*^9, 3.9411816087917995`*^9}, {
   3.9411816551559334`*^9, 3.941181673570174*^9}, {3.941181710337146*^9, 
   3.941181710729975*^9}, {3.9411817490376606`*^9, 3.9411817510345573`*^9}, {
   3.941181813406193*^9, 3.94118181615516*^9}, {3.9411818726161737`*^9, 
   3.9411819228062763`*^9}, 3.9411819580011263`*^9, 3.9411820013550673`*^9, {
   3.9411821474883895`*^9, 3.9411821804496365`*^9}, {3.9466231717002306`*^9, 
   3.9466231753839025`*^9}},ExpressionUUID->"a0d08830-cda3-41a0-b296-\
630f4b7679d0"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integrals of MGFs over ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["M", "TI"], 
        StyleBox["L", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "\\mathcal{M}_L", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2fdde45c-4d00-46d9-aab2-ae0329c5eb2f"]
}], "Section",
 CellChangeTimes->{{3.9316546134869647`*^9, 3.9316546219345956`*^9}, {
   3.9316548414141927`*^9, 3.9316548419579554`*^9}, 3.9411809235152235`*^9, {
   3.941180962006569*^9, 
   3.9411809813381014`*^9}},ExpressionUUID->"d1eb03fb-d99f-4db5-a3d2-\
a3e78b5ef18a"],

Cell[TextData[{
 "By performing a change of basis from the ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox["\[Beta]", 
        StyleBox["eqv", FontSlant -> "Plain"]], TraditionalForm], 
     "errors" -> {}, "input" -> "\\beta^{\\mathrm{eqv}}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5c78b3f3-3d88-49b0-90a3-d2c771010aaa"],
 " to the Laplace basis using the ancillary file of 2403.14816, we find the \
following functions up to weight 7. The \[OpenCurlyDoubleQuote]Es[m]\
\[CloseCurlyDoubleQuote] represent completed non-holomorphic Eisenstein \
series, \[OpenCurlyDoubleQuote]Fps[m,k,s]\[CloseCurlyDoubleQuote] the \
completed \[OpenCurlyDoubleQuote]plus\[CloseCurlyDoubleQuote] depth two \
Laplace basis functions, and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"F3ps", "[", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "1"}], "]"}], 
   TraditionalForm]],
  FontWeight->"Plain",ExpressionUUID->"03fb0100-4657-412e-a291-a34ce471497d"],
 " and F3ps[2,2,3,3,1] are two specific completed \[OpenCurlyDoubleQuote]plus\
\[CloseCurlyDoubleQuote] depth three Laplace basis functions (see Eqs. (6.14) \
and (6.16) from 2311.07287 respectively)."
}], "Text",
 CellChangeTimes->{{3.93165491854912*^9, 3.931654954588122*^9}, {
  3.9411784544315104`*^9, 3.9411785104402666`*^9}, {3.9411828872191243`*^9, 
  3.9411832243636494`*^9}, {3.94118337295304*^9, 3.9411833734279633`*^9}, {
  3.9411847386087494`*^9, 3.9411847850889225`*^9}, {3.941184826619726*^9, 
  3.9411848805377727`*^9}},ExpressionUUID->"e8b44286-c8d3-4657-8d0d-\
7985b831e156"],

Cell[BoxData[
 RowBox[{
  RowBox[{"basislist", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"Es", "[", "2", "]"}], ",", 
     RowBox[{"Es", "[", "3", "]"}], ",", 
     RowBox[{"Es", "[", "4", "]"}], ",", 
     RowBox[{"Es", "[", "5", "]"}], ",", 
     RowBox[{"Es", "[", "6", "]"}], ",", 
     RowBox[{"Es", "[", "7", "]"}], ",", 
     RowBox[{
      RowBox[{"Es", "[", "2", "]"}], "^", "2"}], ",", " ", 
     RowBox[{
      RowBox[{"Es", "[", "2", "]"}], " ", 
      RowBox[{"Es", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"Es", "[", "2", "]"}], " ", 
      RowBox[{"Es", "[", "4", "]"}]}], ",", 
     SuperscriptBox[
      RowBox[{"Es", "[", "3", "]"}], "2"], ",", 
     RowBox[{
      RowBox[{"Es", "[", "3", "]"}], " ", 
      RowBox[{"Es", "[", "4", "]"}]}], ",", 
     RowBox[{
      RowBox[{"Es", "[", "2", "]"}], " ", 
      RowBox[{"Es", "[", "5", "]"}]}], ",", 
     RowBox[{"Fps", "[", 
      RowBox[{"2", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Fps", "[", 
      RowBox[{"2", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Fps", "[", 
      RowBox[{"2", ",", "4", ",", "4"}], "]"}], ",", 
     RowBox[{"Fps", "[", 
      RowBox[{"3", ",", "3", ",", "2"}], "]"}], ",", 
     RowBox[{"Fps", "[", 
      RowBox[{"3", ",", "3", ",", "4"}], "]"}], ",", 
     RowBox[{"Fps", "[", 
      RowBox[{"2", ",", "5", ",", "5"}], "]"}], ",", 
     RowBox[{"Fps", "[", 
      RowBox[{"3", ",", "4", ",", "3"}], "]"}], ",", 
     RowBox[{"Fps", "[", 
      RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", 
     SuperscriptBox[
      RowBox[{"Es", "[", "2", "]"}], "3"], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Es", "[", "2", "]"}], "2"], " ", 
      RowBox[{"Es", "[", "3", "]"}]}], ",", 
     RowBox[{"F3ps", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "1"}], "]"}], ",", 
     RowBox[{"F3ps", "[", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", "1"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Es", "[", "2", "]"}], " ", 
      RowBox[{"Fps", "[", 
       RowBox[{"2", ",", "2", ",", "2"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Es", "[", "3", "]"}], " ", 
      RowBox[{"Fps", "[", 
       RowBox[{"2", ",", "2", ",", "2"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Es", "[", "2", "]"}], " ", 
      RowBox[{"Fps", "[", 
       RowBox[{"2", ",", "3", ",", "3"}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9316549624410706`*^9, 3.9316551325348806`*^9}, {
   3.931655167755252*^9, 3.9316551756093774`*^9}, {3.9316553738349667`*^9, 
   3.9316554332682943`*^9}, 3.941183001997927*^9},
 CellLabel->
  "In[1037]:=",ExpressionUUID->"f72674c2-86d9-49d1-b8bc-b4073ca4694c"],

Cell["\<\
This basis can be split into classes of integrands of the same type.\
\>", "Text",
 CellChangeTimes->{{3.931655611648628*^9, 3.9316556397488036`*^9}, {
  3.941178554024252*^9, 
  3.94117857892686*^9}},ExpressionUUID->"b3b55b0c-404e-4582-9620-\
12e303fa7337"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cst", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"singleE", "=", 
   RowBox[{"Es", "[", "m", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"doubleE", "=", 
   RowBox[{
    RowBox[{"Es", "[", 
     SubscriptBox["m", "1"], "]"}], 
    RowBox[{"Es", "[", 
     SubscriptBox["m", "2"], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fdepth2", "=", 
   RowBox[{"Fps", "[", 
    RowBox[{
     SubscriptBox["m", "1"], ",", 
     SubscriptBox["m", "2"], ",", "s"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"remaining", "=", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Es", "[", "2", "]"}], "3"], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Es", "[", "2", "]"}], "2"], " ", 
      RowBox[{"Es", "[", "3", "]"}]}], ",", 
     RowBox[{"F3ps", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "1"}], "]"}], ",", 
     RowBox[{"F3ps", "[", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", "1"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Es", "[", "2", "]"}], " ", 
      RowBox[{"Fps", "[", 
       RowBox[{"2", ",", "2", ",", "2"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Es", "[", "3", "]"}], " ", 
      RowBox[{"Fps", "[", 
       RowBox[{"2", ",", "2", ",", "2"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Es", "[", "2", "]"}], " ", 
      RowBox[{"Fps", "[", 
       RowBox[{"2", ",", "3", ",", "3"}], "]"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9316556419070034`*^9, 3.931655769877242*^9}, {
  3.931656746413818*^9, 3.931656749511588*^9}, {3.941178525523631*^9, 
  3.941178530228253*^9}},ExpressionUUID->"bbe74ffc-96c5-4f86-b16f-\
8e55b0274fb1"],

Cell[TextData[{
 "The integrals of these functions over ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["M", "TI"], 
        StyleBox["L", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "\\mathcal{M}_L", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3b4fbd64-5f6e-4cd4-baa8-506405a45798"],
 " are derived in 2311.07287."
}], "Text",
 CellChangeTimes->{{3.931655779182454*^9, 3.931655818060481*^9}, {
  3.931655903446063*^9, 3.931655942034073*^9}, {3.9316561265080695`*^9, 
  3.9316561281972322`*^9}, {3.931656205438466*^9, 3.931656206489257*^9}, {
  3.941178588053841*^9, 3.9411785990475917`*^9}, {3.9411787443032646`*^9, 
  3.9411787919757447`*^9}, {3.9411808391060915`*^9, 
  3.9411808902195325`*^9}},ExpressionUUID->"e8004f0b-d482-44b8-a0c7-\
f5a7c762c45a"],

Cell[BoxData[
 TemplateBox[<|"boxes" -> FormBox[
     RowBox[{
       SubscriptBox["\[Integral]", 
        SubscriptBox[
         StyleBox["M", "TI"], 
         StyleBox["L", "TI"]]], 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           StyleBox["d", "TI"], "2"], "\[Tau]"}], 
        SubsuperscriptBox["\[Tau]", "2", "2"]], "\[TildeTilde]", 
       FractionBox["\[Pi]", "3"]}], TraditionalForm], "errors" -> {}, "input" -> 
   "\\int_{\\mathcal{M}_L}\\frac{d^2\\tau}{\\tau_2^2}\\approx\\frac{\\pi}{3}",
    "state" -> "Boxes"|>,
  "TeXAssistantTemplate"]], "Input",
 CellChangeTimes->{
  3.931656085461137*^9, 3.931656470686924*^9, {3.9316566810950584`*^9, 
   3.9316567251955132`*^9}, {3.9411808945959377`*^9, 
   3.9411809068682785`*^9}},ExpressionUUID->"21b6afbc-c27f-457c-a15c-\
a74fa898236f"],

Cell[BoxData[
 TemplateBox[<|"boxes" -> FormBox[
     RowBox[{
       SubscriptBox["\[Integral]", 
        SubscriptBox[
         StyleBox["M", "TI"], 
         StyleBox["L", "TI"]]], 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           StyleBox["d", "TI"], "2"], "\[Tau]"}], 
        SubsuperscriptBox["\[Tau]", "2", "2"]], 
       SubsuperscriptBox[
        StyleBox["E", "TI"], 
        StyleBox["m", "TI"], "*"], "\[TildeTilde]", "0"}], TraditionalForm], 
   "errors" -> {}, "input" -> 
   "\\int_{\\mathcal{M}_L}\\frac{d^2\\tau}{\\tau_2^2}E^*_m\\approx0", "state" -> 
   "Boxes"|>,
  "TeXAssistantTemplate"]], "Input",
 CellChangeTimes->{3.9316567319137597`*^9},
 CellLabel->
  "In[2160]:=",ExpressionUUID->"5c3c4950-3b94-4d11-a903-4b8e76fc6058"],

Cell[BoxData[
 TemplateBox[<|"boxes" -> FormBox[
     RowBox[{
       SubscriptBox["\[Integral]", 
        SubscriptBox[
         StyleBox["M", "TI"], 
         StyleBox["L", "TI"]]], 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           StyleBox["d", "TI"], "2"], "\[Tau]"}], 
        SubsuperscriptBox["\[Tau]", "2", "2"]], 
       SubsuperscriptBox[
        StyleBox["E", "TI"], 
        SubscriptBox[
         StyleBox["m", "TI"], "1"], "*"], 
       SubsuperscriptBox[
        StyleBox["E", "TI"], 
        SubscriptBox[
         StyleBox["m", "TI"], "2"], "*"], "\[TildeTilde]", "2", 
       SuperscriptBox["\[Zeta]", "*"], 
       RowBox[{"(", 
         RowBox[{"2", 
           SubscriptBox[
            StyleBox["m", "TI"], "1"]}], ")"}], 
       SuperscriptBox["\[Zeta]", "*"], 
       RowBox[{"(", 
         RowBox[{"2", 
           SubscriptBox[
            StyleBox["m", "TI"], "1"]}], ")"}], 
       RowBox[{"(", 
         RowBox[{"log", 
           RowBox[{"(", 
             StyleBox["L", "TI"], ")"}], "+", 
           FractionBox[
            RowBox[{
              SuperscriptBox["\[Zeta]", 
               SuperscriptBox["*", "\[Prime]"]], "(", 
              RowBox[{"2", 
                SubscriptBox[
                 StyleBox["m", "TI"], "1"]}], ")"}], 
            RowBox[{
              SuperscriptBox["\[Zeta]", "*"], "(", 
              RowBox[{"2", 
                SubscriptBox[
                 StyleBox["m", "TI"], "1"]}], ")"}]], "-", 
           FractionBox[
            RowBox[{
              SuperscriptBox["\[Zeta]", 
               SuperscriptBox["*", "\[Prime]"]], "(", 
              RowBox[{"2", 
                SubscriptBox[
                 StyleBox["m", "TI"], "1"], "-", "1"}], ")"}], 
            RowBox[{
              SuperscriptBox["\[Zeta]", "*"], "(", 
              RowBox[{"2", 
                SubscriptBox[
                 StyleBox["m", "TI"], "1"], "-", "1"}], ")"}]]}], ")"}], 
       SubscriptBox["\[Delta]", 
        RowBox[{
          SubscriptBox[
           StyleBox["m", "TI"], "1"], ",", 
          SubscriptBox[
           StyleBox["m", "TI"], "2"]}]]}], TraditionalForm], "errors" -> {}, 
   "input" -> 
   "\\int_{\\mathcal{M}_L}\\frac{d^2\\tau}{\\tau_2^2}E^*_{m_1}E^*_{m_2}\\\
approx 2\\zeta^*(2m_1)\\zeta^*(2m_1)\\left(\\log(L)+\\frac{\\zeta^{*'}(2m_1)}{\
\\zeta^*(2m_1)}-\\frac{\\zeta^{*'}(2m_1-1)}{\\zeta^*(2m_1-1)}\\right)\\delta_{\
m_1,m_2}", "state" -> "Boxes"|>,
  "TeXAssistantTemplate"]], "Input",
 CellChangeTimes->{3.931656797476688*^9, 3.931656898070937*^9},
 CellLabel->
  "In[2160]:=",ExpressionUUID->"22a7d4b6-c566-42fb-8a3c-202c69757fa0"],

Cell[BoxData[
 TemplateBox[<|"boxes" -> FormBox[
     RowBox[{
       SubscriptBox["\[Integral]", 
        SubscriptBox[
         StyleBox["M", "TI"], 
         StyleBox["L", "TI"]]], 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           StyleBox["d", "TI"], "2"], "\[Tau]"}], 
        SubsuperscriptBox["\[Tau]", "2", "2"]], 
       SubsuperscriptBox[
        StyleBox["F", "TI"], 
        RowBox[{
          SubscriptBox[
           StyleBox["m", "TI"], "1"], ",", 
          SubscriptBox[
           StyleBox["m", "TI"], "2"]}], 
        RowBox[{"*", "+", 
          RowBox[{"(", 
            StyleBox["s", "TI"], ")"}]}]], "\[TildeTilde]", "-", 
       FractionBox[
        SubscriptBox["\[Delta]", 
         RowBox[{
           SubscriptBox[
            StyleBox["m", "TI"], "1"], ",", 
           SubscriptBox[
            StyleBox["m", "TI"], "2"]}]], 
        RowBox[{
          StyleBox["s", "TI"], "(", 
          RowBox[{
            StyleBox["s", "TI"], "-", "1"}], ")"}]], 
       RowBox[{"(", 
         RowBox[{
           SubscriptBox["\[Integral]", 
            SubscriptBox[
             StyleBox["M", "TI"], 
             StyleBox["L", "TI"]]], 
           FractionBox[
            RowBox[{
              SuperscriptBox[
               StyleBox["d", "TI"], "2"], "\[Tau]"}], 
            SubsuperscriptBox["\[Tau]", "2", "2"]], 
           SubsuperscriptBox[
            StyleBox["E", "TI"], 
            SubscriptBox[
             StyleBox["m", "TI"], "1"], "*"], 
           SubsuperscriptBox[
            StyleBox["E", "TI"], 
            SubscriptBox[
             StyleBox["m", "TI"], "2"], "*"], "+", 
           FractionBox[
            RowBox[{
              SuperscriptBox["\[Zeta]", "*"], 
              RowBox[{"(", 
                RowBox[{"2", 
                  SubscriptBox[
                   StyleBox["m", "TI"], "1"]}], ")"}], 
              SuperscriptBox["\[Zeta]", "*"], 
              RowBox[{"(", 
                RowBox[{"2", 
                  SubscriptBox[
                   StyleBox["m", "TI"], "1"], "-", "1"}], ")"}]}], 
            RowBox[{
              StyleBox["s", "TI"], "(", 
              RowBox[{
                StyleBox["s", "TI"], "-", "1"}], ")"}]]}], ")"}]}], 
     TraditionalForm], "errors" -> {}, "input" -> 
   "\\int_{\\mathcal{M}_L}\\frac{d^2\\tau}{\\tau_2^2}F^{*+(s)}_{m_1,m_2}\\\
approx -\\frac{\\delta_{m_1,m_2}}{s(s-1)}\\left(\\int_{\\mathcal{M}_L}\\frac{\
d^2\\tau}{\\tau_2^2}E^*_{m_1}E^*_{m_2}+\\frac{\\zeta^*(2m_1)\\zeta^*(2m_1-1)}{\
s(s-1)}\\right)", "state" -> "Boxes"|>,
  "TeXAssistantTemplate"]], "Input",
 CellChangeTimes->{
  3.9316571692407265`*^9, {3.9362606366450024`*^9, 3.936260639089738*^9}},
 CellLabel->
  "In[2160]:=",ExpressionUUID->"b997377a-0202-44c6-9cb7-c883e1d85f56"],

Cell[BoxData[
 TemplateBox[<|"boxes" -> FormBox[
     RowBox[{
       SubscriptBox["\[Integral]", 
        SubscriptBox[
         StyleBox["M", "TI"], 
         StyleBox["L", "TI"]]], 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           StyleBox["d", "TI"], "2"], "\[Tau]"}], 
        SubsuperscriptBox["\[Tau]", "2", "2"]], 
       SubsuperscriptBox[
        StyleBox["E", "TI"], "2", "*3"], "\[LongEqual]", 
       SuperscriptBox["\[Zeta]", "*"], 
       RowBox[{"(", "5", ")"}], 
       SuperscriptBox["\[Zeta]", "*"], 
       SuperscriptBox[
        RowBox[{"(", "2", ")"}], "3"]}], TraditionalForm], "errors" -> {}, 
   "input" -> 
   "\\int_{\\mathcal{M}_L}\\frac{d^2\\tau}{\\tau_2^2}E_2^{*3}=\\zeta^*(5)\\\
zeta^*(2)^3", "state" -> "Boxes"|>,
  "TeXAssistantTemplate"]], "Input",
 CellChangeTimes->{3.936260663741948*^9},
 CellLabel->
  "In[2160]:=",ExpressionUUID->"12774775-60d4-4bd4-b8fe-c663aeb71988"],

Cell[BoxData[
 TemplateBox[<|"boxes" -> FormBox[
     RowBox[{
       SubscriptBox["\[Integral]", 
        SubscriptBox[
         StyleBox["M", "TI"], 
         StyleBox["L", "TI"]]], 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           StyleBox["d", "TI"], "2"], "\[Tau]"}], 
        SubsuperscriptBox["\[Tau]", "2", "2"]], 
       SubsuperscriptBox[
        StyleBox["E", "TI"], "2", "*2"], 
       SubsuperscriptBox[
        StyleBox["E", "TI"], "3", "*"], "\[LongEqual]", 
       SuperscriptBox["\[Zeta]", "*"], 
       RowBox[{"(", "6", ")"}], 
       SuperscriptBox["\[Zeta]", "*"], 
       SuperscriptBox[
        RowBox[{"(", "3", ")"}], "2"], 
       RowBox[{"(", 
         RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"(", 
             RowBox[{
               SubscriptBox["\[Gamma]", 
                StyleBox["E", "TI"]], "-", "log", 
               RowBox[{"(", 
                 RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "+", 
           FractionBox[
            RowBox[{
              SuperscriptBox["\[Zeta]", 
               SuperscriptBox["*", "\[Prime]"]], "(", "6", ")"}], 
            RowBox[{
              SuperscriptBox["\[Zeta]", "*"], "(", "6", ")"}]], "-", 
           FractionBox[
            RowBox[{"2", 
              SuperscriptBox["\[Zeta]", 
               SuperscriptBox["*", "\[Prime]"]], 
              RowBox[{"(", "3", ")"}]}], 
            RowBox[{
              SuperscriptBox["\[Zeta]", "*"], "(", "3", ")"}]], "+", "log", 
           RowBox[{"(", 
             StyleBox["L", "TI"], ")"}]}], ")"}]}], TraditionalForm], 
   "errors" -> {}, "input" -> 
   "\\int_{\\mathcal{M}_L}\\frac{d^2\\tau}{\\tau_2^2}E_2^{*2}E_3^*=\\zeta^*(6)\
\\zeta^*(3)^2\\left(\\frac{1}{2}(\\gamma_E-\\log(4\\pi))+\\frac{\\zeta^{*'}(6)\
}{\\zeta^*(6)}-\\frac{2\\zeta^{*'}(3)}{\\zeta^*(3)}+\\log(L)\\right)", 
   "state" -> "Boxes"|>,
  "TeXAssistantTemplate"]], "Input",
 CellChangeTimes->{3.936260854458219*^9},
 CellLabel->
  "In[2160]:=",ExpressionUUID->"882afd0f-5716-4358-b422-cff0be42b774"],

Cell[BoxData[
 TemplateBox[<|"boxes" -> FormBox[
     RowBox[{
       SubscriptBox["\[Integral]", 
        SubscriptBox[
         StyleBox["M", "TI"], 
         StyleBox["L", "TI"]]], 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           StyleBox["d", "TI"], "2"], "\[Tau]"}], 
        SubsuperscriptBox["\[Tau]", "2", "2"]], 
       SubsuperscriptBox[
        StyleBox["E", "TI"], "2", "*"], 
       SubsuperscriptBox[
        StyleBox["F", "TI"], 
        RowBox[{"2", ",", "2"}], 
        RowBox[{"*", "+", 
          RowBox[{"(", "2", ")"}]}]], "\[LongEqual]", 
       FractionBox["1", "3"], 
       SuperscriptBox["\[Zeta]", "*"], 
       RowBox[{"(", "5", ")"}], 
       SuperscriptBox["\[Zeta]", "*"], 
       SuperscriptBox[
        RowBox[{"(", "2", ")"}], "3"], 
       RowBox[{"(", 
         RowBox[{"-", 
           FractionBox["1", "3"], "-", "log", 
           RowBox[{"(", 
             StyleBox["L", "TI"], ")"}], "-", 
           FractionBox[
            RowBox[{"2", 
              SuperscriptBox["\[Zeta]", 
               SuperscriptBox["*", "\[Prime]"]], 
              RowBox[{"(", "4", ")"}]}], 
            RowBox[{
              SuperscriptBox["\[Zeta]", "*"], "(", "4", ")"}]], "+", 
           FractionBox[
            RowBox[{
              SuperscriptBox["\[Zeta]", 
               SuperscriptBox["*", "\[Prime]"]], "(", "2", ")"}], 
            RowBox[{
              SuperscriptBox["\[Zeta]", "*"], "(", "2", ")"}]], "+", 
           FractionBox[
            RowBox[{
              SuperscriptBox["\[Zeta]", 
               SuperscriptBox["*", "\[Prime]"]], "(", "5", ")"}], 
            RowBox[{
              SuperscriptBox["\[Zeta]", "*"], "(", "5", ")"}]]}], ")"}]}], 
     TraditionalForm], "errors" -> {}, "input" -> 
   "\\int_{\\mathcal{M}_L}\\frac{d^2\\tau}{\\tau_2^2}E_2^*F_{2,2}^{*+(2)}=\\\
frac{1}{3}\\zeta^*(5)\\zeta^*(2)^3\\left(-\\frac{1}{3}-\\log(L)-\\frac{2\\\
zeta^{*'}(4)}{\\zeta^*(4)}+\\frac{\\zeta^{*'}(2)}{\\zeta^*(2)}+\\frac{\\zeta^{\
*'}(5)}{\\zeta^*(5)}\\right)", "state" -> "Boxes"|>,
  "TeXAssistantTemplate"]], "Input",
 CellChangeTimes->{3.936261108005189*^9},
 CellLabel->
  "In[2160]:=",ExpressionUUID->"80e29e8a-aa50-4ed1-afc8-ad59200f1639"],

Cell[BoxData[
 TemplateBox[<|"boxes" -> FormBox[
     RowBox[{
       SubscriptBox["\[Integral]", 
        SubscriptBox[
         StyleBox["M", "TI"], 
         StyleBox["L", "TI"]]], 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           StyleBox["d", "TI"], "2"], "\[Tau]"}], 
        SubsuperscriptBox["\[Tau]", "2", "2"]], 
       SubsuperscriptBox[
        StyleBox["E", "TI"], "2", "*"], 
       SubsuperscriptBox[
        StyleBox["F", "TI"], 
        RowBox[{"2", ",", "3"}], 
        RowBox[{"*", "+", 
          RowBox[{"(", "3", ")"}]}]], "\[LongEqual]", "-", 
       FractionBox["1", "4"], 
       RowBox[{"(", 
         RowBox[{
           SubscriptBox["\[Integral]", 
            SubscriptBox[
             StyleBox["M", "TI"], 
             StyleBox["L", "TI"]]], 
           SubsuperscriptBox[
            StyleBox["E", "TI"], "2", "*2"], 
           SubsuperscriptBox[
            StyleBox["E", "TI"], "3", "*"], "+", 
           FractionBox["1", "2"], 
           SuperscriptBox["\[Zeta]", "*"], 
           SuperscriptBox[
            RowBox[{"(", "3", ")"}], "2"], 
           SuperscriptBox["\[Zeta]", "*"], 
           RowBox[{"(", "6", ")"}]}], ")"}]}], TraditionalForm], 
   "errors" -> {}, "input" -> 
   "\\int_{\\mathcal{M}_L}\\frac{d^2\\tau}{\\tau_2^2}E_2^*F_{2,3}^{*+(3)}=-\\\
frac{1}{4}\\left(\\int_{\\mathcal{M}_L}E_2^{*2}E_3^*+\\frac{1}{2}\\zeta^*(3)^\
2\\zeta^*(6)\\right)", "state" -> "Boxes"|>,
  "TeXAssistantTemplate"]], "Input",
 CellChangeTimes->{3.936261795881832*^9},
 CellLabel->
  "In[2160]:=",ExpressionUUID->"f553606d-bc04-4cad-a6be-ab159cea1204"],

Cell[BoxData[
 TemplateBox[<|"boxes" -> FormBox[
     RowBox[{
       SubscriptBox["\[Integral]", 
        SubscriptBox[
         StyleBox["M", "TI"], 
         StyleBox["L", "TI"]]], 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           StyleBox["d", "TI"], "2"], "\[Tau]"}], 
        SubsuperscriptBox["\[Tau]", "2", "2"]], 
       SubsuperscriptBox[
        StyleBox["F", "TI"], 
        RowBox[{"2", ",", "2", ",", "2"}], 
        RowBox[{"*", 
          RowBox[{"(", "2", ")"}], "1"}]], "\[LongEqual]", "-", 
       FractionBox["1", "2"], 
       SuperscriptBox["\[Zeta]", "*"], 
       RowBox[{"(", "5", ")"}], 
       SuperscriptBox["\[Zeta]", "*"], 
       SuperscriptBox[
        RowBox[{"(", "2", ")"}], "3"]}], TraditionalForm], "errors" -> {}, 
   "input" -> 
   "\\int_{\\mathcal{M}_L}\\frac{d^2\\tau}{\\tau_2^2}F_{2,2,2}^{*(2)1}=-\\\
frac{1}{2}\\zeta^*(5)\\zeta^*(2)^3", "state" -> "Boxes"|>,
  "TeXAssistantTemplate"]], "Input",
 CellChangeTimes->{3.9363515385454855`*^9},
 CellLabel->
  "In[2160]:=",ExpressionUUID->"3c6eb911-b212-403e-a9b9-6f36bc74b2e4"],

Cell[BoxData[
 TemplateBox[<|"boxes" -> FormBox[
     RowBox[{
       SubscriptBox["\[Integral]", 
        SubscriptBox[
         StyleBox["M", "TI"], 
         StyleBox["L", "TI"]]], 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           StyleBox["d", "TI"], "2"], "\[Tau]"}], 
        SubsuperscriptBox["\[Tau]", "2", "2"]], 
       SubsuperscriptBox[
        StyleBox["F", "TI"], 
        RowBox[{"2", ",", "2", ",", "2"}], 
        RowBox[{"*", 
          RowBox[{"(", 
            RowBox[{"2", ",", "2"}], ")"}], "+"}]], "\[LongEqual]", "-", 
       FractionBox["1", "6"], 
       SuperscriptBox["\[Zeta]", "*"], 
       RowBox[{"(", "5", ")"}], 
       SuperscriptBox["\[Zeta]", "*"], 
       SuperscriptBox[
        RowBox[{"(", "2", ")"}], "3"], 
       RowBox[{"(", 
         RowBox[{"-", 
           FractionBox["5", "6"], "-", "log", 
           RowBox[{"(", 
             StyleBox["L", "TI"], ")"}], "-", 
           FractionBox[
            RowBox[{"2", 
              SuperscriptBox["\[Zeta]", 
               SuperscriptBox["*", "\[Prime]"]], 
              RowBox[{"(", "4", ")"}]}], 
            RowBox[{
              SuperscriptBox["\[Zeta]", "*"], "(", "4", ")"}]], "+", 
           FractionBox[
            RowBox[{
              SuperscriptBox["\[Zeta]", 
               SuperscriptBox["*", "\[Prime]"]], "(", "2", ")"}], 
            RowBox[{
              SuperscriptBox["\[Zeta]", "*"], "(", "2", ")"}]], "+", 
           FractionBox[
            RowBox[{
              SuperscriptBox["\[Zeta]", 
               SuperscriptBox["*", "\[Prime]"]], "(", "5", ")"}], 
            RowBox[{
              SuperscriptBox["\[Zeta]", "*"], "(", "5", ")"}]]}], ")"}]}], 
     TraditionalForm], "errors" -> {}, "input" -> 
   "\\int_{\\mathcal{M}_L}\\frac{d^2\\tau}{\\tau_2^2}F_{2,2,2}^{*(2,2)+}=-\\\
frac{1}{6}\\zeta^*(5)\\zeta^*(2)^3\\left(-\\frac{5}{6}-\\log(L)-\\frac{2\\\
zeta^{*'}(4)}{\\zeta^*(4)}+\\frac{\\zeta^{*'}(2)}{\\zeta^*(2)}+\\frac{\\zeta^{\
*'}(5)}{\\zeta^*(5)}\\right)", "state" -> "Boxes"|>,
  "TeXAssistantTemplate"]], "Input",
 CellChangeTimes->{3.9363520440006943`*^9},
 CellLabel->
  "In[2160]:=",ExpressionUUID->"6634a323-91cb-480b-b6c8-2dfbf9d9e722"],

Cell[BoxData[
 TemplateBox[<|"boxes" -> FormBox[
     RowBox[{
       SubscriptBox["\[Integral]", 
        SubscriptBox[
         StyleBox["M", "TI"], 
         StyleBox["L", "TI"]]], 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           StyleBox["d", "TI"], "2"], "\[Tau]"}], 
        SubsuperscriptBox["\[Tau]", "2", "2"]], 
       SubsuperscriptBox[
        StyleBox["F", "TI"], 
        RowBox[{"3", ",", "2", ",", "2"}], 
        RowBox[{"*", 
          RowBox[{"(", "3", ")"}], "1"}]], "\[LongEqual]", "-", 
       FractionBox["1", "6"], 
       RowBox[{"(", 
         RowBox[{
           SubscriptBox["\[Integral]", 
            SubscriptBox[
             StyleBox["M", "TI"], 
             StyleBox["L", "TI"]]], 
           SubsuperscriptBox[
            StyleBox["E", "TI"], "2", "*2"], 
           SubsuperscriptBox[
            StyleBox["E", "TI"], "3", "*"], "+", 
           FractionBox["1", "6"], 
           SuperscriptBox["\[Zeta]", "*"], 
           RowBox[{"(", "6", ")"}], 
           SuperscriptBox["\[Zeta]", "*"], 
           SuperscriptBox[
            RowBox[{"(", "3", ")"}], "2"]}], ")"}]}], TraditionalForm], 
   "errors" -> {}, "input" -> 
   "\\int_{\\mathcal{M}_L}\\frac{d^2\\tau}{\\tau_2^2}F_{3,2,2}^{*(3)1}=-\\\
frac{1}{6}\\left(\\int_{\\mathcal{M}_L}E_2^{*2}E_3^*+\\frac{1}{6}\\zeta^*(6)\\\
zeta^*(3)^2\\right)", "state" -> "Boxes"|>,
  "TeXAssistantTemplate"]], "Input",
 CellChangeTimes->{3.9364086154909563`*^9},
 CellLabel->
  "In[2160]:=",ExpressionUUID->"4a2c67b8-19b9-41ba-ba64-97b0b41a9642"],

Cell[BoxData[
 TemplateBox[<|"boxes" -> FormBox[
     RowBox[{
       SubscriptBox["\[Integral]", 
        SubscriptBox[
         StyleBox["M", "TI"], 
         StyleBox["L", "TI"]]], 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           StyleBox["d", "TI"], "2"], "\[Tau]"}], 
        SubsuperscriptBox["\[Tau]", "2", "2"]], 
       SubsuperscriptBox[
        StyleBox["F", "TI"], 
        RowBox[{"3", ",", "2", ",", "2"}], 
        RowBox[{"*", 
          RowBox[{"(", 
            RowBox[{"3", ",", "2"}], ")"}], "2+"}]], "\[LongEqual]", "-", 
       FractionBox["1", "24"], 
       RowBox[{"(", 
         RowBox[{
           SubscriptBox["\[Integral]", 
            SubscriptBox[
             StyleBox["M", "TI"], 
             StyleBox["L", "TI"]]], 
           SubsuperscriptBox[
            StyleBox["E", "TI"], "2", "*2"], 
           SubsuperscriptBox[
            StyleBox["E", "TI"], "3", "*"], "+", 
           FractionBox["13", "12"], 
           SuperscriptBox["\[Zeta]", "*"], 
           RowBox[{"(", "6", ")"}], 
           SuperscriptBox["\[Zeta]", "*"], 
           SuperscriptBox[
            RowBox[{"(", "3", ")"}], "2"]}], ")"}]}], TraditionalForm], 
   "errors" -> {}, "input" -> 
   "\\int_{\\mathcal{M}_L}\\frac{d^2\\tau}{\\tau_2^2}F_{3,2,2}^{*(3,2)2+}=-\\\
frac{1}{24}\\left(\\int_{\\mathcal{M}_L}E_2^{*2}E_3^*+\\frac{13}{12}\\zeta^*(\
6)\\zeta^*(3)^2\\right)", "state" -> "Boxes"|>,
  "TeXAssistantTemplate"]], "Input",
 CellChangeTimes->{3.936408619675475*^9},
 CellLabel->
  "In[2160]:=",ExpressionUUID->"4b39a5d1-d338-465e-a656-874d854c6adb"],

Cell[BoxData[
 TemplateBox[<|"boxes" -> FormBox[
     RowBox[{
       SubscriptBox["\[Integral]", 
        SubscriptBox[
         StyleBox["M", "TI"], 
         StyleBox["L", "TI"]]], 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           StyleBox["d", "TI"], "2"], "\[Tau]"}], 
        SubsuperscriptBox["\[Tau]", "2", "2"]], 
       SubsuperscriptBox[
        StyleBox["F", "TI"], 
        RowBox[{"2", ",", "2", ",", "3"}], 
        RowBox[{"*", 
          RowBox[{"(", 
            RowBox[{"3", ",", "3"}], ")"}], "2+"}]], "\[LongEqual]", 
       FractionBox["1", "24"], 
       RowBox[{"(", 
         RowBox[{
           SubscriptBox["\[Integral]", 
            SubscriptBox[
             StyleBox["M", "TI"], 
             StyleBox["L", "TI"]]], 
           SubsuperscriptBox[
            StyleBox["E", "TI"], "2", "*2"], 
           SubsuperscriptBox[
            StyleBox["E", "TI"], "3", "*"], "+", 
           FractionBox["7", "12"], 
           SuperscriptBox["\[Zeta]", "*"], 
           RowBox[{"(", "6", ")"}], 
           SuperscriptBox["\[Zeta]", "*"], 
           SuperscriptBox[
            RowBox[{"(", "3", ")"}], "2"]}], ")"}]}], TraditionalForm], 
   "errors" -> {}, "input" -> 
   "\\int_{\\mathcal{M}_L}\\frac{d^2\\tau}{\\tau_2^2}F_{2,2,3}^{*(3,3)2+}=\\\
frac{1}{24}\\left(\\int_{\\mathcal{M}_L}E_2^{*2}E_3^*+\\frac{7}{12}\\zeta^*(6)\
\\zeta^*(3)^2\\right)", "state" -> "Boxes"|>,
  "TeXAssistantTemplate"]], "Input",
 CellChangeTimes->{3.93640862248851*^9},
 CellLabel->
  "In[2160]:=",ExpressionUUID->"07f05ee1-ef02-4b6c-b9b0-cbabad1078e5"],

Cell[TextData[{
 "We get the following integrands in terms of this basis with their integrals \
over ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    TemplateBox[<|"boxes" -> FormBox[
        SubscriptBox[
         StyleBox["M", "TI"], 
         StyleBox["L", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
      "\\mathcal{M}_L", "state" -> "Boxes"|>,
     "TeXAssistantTemplate"], "."}], TraditionalForm]],ExpressionUUID->
  "ef8c75ac-765d-4214-8d35-10543c4319cb"]
}], "Text",
 CellChangeTimes->{{3.941183465855853*^9, 
  3.941183487862805*^9}},ExpressionUUID->"79bca5a4-f3ba-4b70-9581-\
2a6fe55c0472"],

Cell[CellGroupData[{

Cell["Weight 0", "Subsubsection",
 CellChangeTimes->{{3.941183506893447*^9, 
  3.941183508251464*^9}},ExpressionUUID->"9e1fb4b8-3672-4c19-bd14-\
34f17b877549"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integrandW0", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.9230411060874968`*^9, 3.923041112368618*^9}, 
   3.9376400275355325`*^9},
 CellLabel->
  "In[2088]:=",ExpressionUUID->"c455560a-0299-41f5-9dbd-b550bc331f24"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW0L", "=", 
   RowBox[{"Pi", "/", "3"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9223351805346375`*^9, 3.9223351874754877`*^9}, 
   3.9376398943485546`*^9, 3.9376400291023283`*^9},
 CellLabel->
  "In[2089]:=",ExpressionUUID->"4b187a15-4e2e-4733-8de1-da5b358e731d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Weight 1", "Subsubsection",
 CellChangeTimes->{{3.9411835154080296`*^9, 
  3.9411835165187535`*^9}},ExpressionUUID->"897a70c8-60a6-4eea-8970-\
dbbe0e748114"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integrandW1", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.9230411060874968`*^9, 3.923041112368618*^9}, {
   3.9315928073892965`*^9, 3.9315928359921107`*^9}, 3.9376400334882*^9},
 CellLabel->
  "In[2091]:=",ExpressionUUID->"faedc06a-d816-4fe9-9e73-8dfee79633cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW1L", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.9223351805346375`*^9, 3.9223351874754877`*^9}, {
   3.9315928099002094`*^9, 3.93159283879815*^9}, 3.9376398928384523`*^9, 
   3.937640034505797*^9},
 CellLabel->
  "In[2092]:=",ExpressionUUID->"6495a822-a4db-4fc1-8a13-e1c9261288c0"]
}, Closed]],

Cell[CellGroupData[{

Cell["Weight 2", "Subsubsection",
 CellChangeTimes->{{3.931653660466465*^9, 3.931653661574497*^9}, {
  3.941183519081687*^9, 
  3.9411835197870617`*^9}},ExpressionUUID->"f349af3b-c294-4334-a313-\
020a689750ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integrandW2", "=", 
   RowBox[{"2", " ", 
    RowBox[{"Es", "[", "2", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9315928864461913`*^9, 3.931592908351165*^9}, 
   3.937640044786591*^9},
 CellLabel->
  "In[2095]:=",ExpressionUUID->"28f8ea01-dc64-4db9-8c65-f5f98c449921"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW2L", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.931592936448238*^9, 3.93159293870765*^9}, 
   3.937639890932564*^9, 3.9376400459396253`*^9},
 CellLabel->
  "In[2096]:=",ExpressionUUID->"88b9f20f-da83-4d0f-b6eb-a8c43d0c9716"]
}, Closed]],

Cell[CellGroupData[{

Cell["Weight 3", "Subsubsection",
 CellChangeTimes->{{3.931653674579527*^9, 3.931653675377904*^9}, {
  3.9411835213476934`*^9, 
  3.9411835220853577`*^9}},ExpressionUUID->"b34e2fe3-5f09-4a56-89d2-\
db2c68f30d09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integrandw3", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"Es", "[", "3", "]"}]}], "3"], "+", 
    FractionBox[
     SubscriptBox["\[Zeta]", "3"], "3"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.93159302903158*^9, 3.9315930407914543`*^9}, 
   3.9376400734248114`*^9},
 CellLabel->
  "In[2100]:=",ExpressionUUID->"94f291d6-f349-4892-98ca-e0140c0b3bc6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW3L", "=", 
   RowBox[{
    FractionBox["\[Pi]", "9"], 
    SubscriptBox["\[Zeta]", "3"], "\[Sigma]3"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.931593043195901*^9, 3.9315930667801414`*^9}, 
   3.937639888926248*^9, 3.937640074611622*^9, {3.9376403600209923`*^9, 
   3.9376403601828623`*^9}},
 CellLabel->
  "In[2241]:=",ExpressionUUID->"c8c4be85-ecf8-4239-a513-552978e2f29f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Weight 4", "Subsubsection",
 CellChangeTimes->{{3.9316536854477854`*^9, 3.9316536864111776`*^9}, {
  3.941183524470111*^9, 
  3.9411835253605967`*^9}},ExpressionUUID->"e5e98a2d-45f1-4453-a0be-\
583c87c02fe9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integrandW4", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Es", "[", "2", "]"}], "2"], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"Es", "[", "4", "]"}]}], "15"], "-", 
    RowBox[{"4", " ", 
     RowBox[{"Fps", "[", 
      RowBox[{"2", ",", "2", ",", "2"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.931593224777871*^9, 3.9315932334390917`*^9}, 
   3.9376400847860203`*^9},
 CellLabel->
  "In[2106]:=",ExpressionUUID->"5f657835-50ca-460f-8f70-21cf2fd871dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW4L", "=", 
   FractionBox[
    RowBox[{"4", " ", 
     SubscriptBox["\[Zeta]", "3"], " ", 
     SubscriptBox["\[Zeta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", "L"}], "]"}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"z", "[", "3", "]"}], "\[Prime]",
         MultilineFunction->None], 
        RowBox[{"z", "[", "3", "]"}]], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"z", "[", "4", "]"}], "\[Prime]",
         MultilineFunction->None], 
        RowBox[{"z", "[", "4", "]"}]]}], ")"}], 
     RowBox[{"\[Sigma]2", "^", "2"}]}], 
    SuperscriptBox["\[Pi]", "3"]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9315932348597374`*^9, 3.931593238158589*^9}, 
   3.931593278044343*^9, 3.9376398867168455`*^9, 3.9376400859018483`*^9, {
   3.9379022134065447`*^9, 3.937902215702403*^9}, {3.937902265651248*^9, 
   3.937902266182164*^9}},
 CellLabel->
  "In[2262]:=",ExpressionUUID->"4b011380-7984-472e-bf91-cd0752be9a65"]
}, Closed]],

Cell[CellGroupData[{

Cell["Weight 5", "Subsubsection",
 CellChangeTimes->{{3.931653696389865*^9, 3.9316536971949863`*^9}, {
  3.9411835272607536`*^9, 
  3.9411835280233865`*^9}},ExpressionUUID->"3ef2eb05-fe03-4d66-91cb-\
fa9539ccf539"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integrandW5", "=", 
   RowBox[{
    RowBox[{
     FractionBox["10", "3"], " ", 
     RowBox[{"Es", "[", "2", "]"}], " ", 
     RowBox[{"Es", "[", "3", "]"}]}], "+", 
    FractionBox[
     RowBox[{"Es", "[", "5", "]"}], "20"], "-", 
    RowBox[{
     FractionBox["56", "3"], " ", 
     RowBox[{"Fps", "[", 
      RowBox[{"2", ",", "3", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     RowBox[{"Es", "[", "2", "]"}], " ", 
     SubscriptBox["\[Zeta]", "3"]}], "+", 
    FractionBox[
     RowBox[{"29", " ", 
      SubscriptBox["\[Zeta]", "5"]}], "180"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.923021080891401*^9, 3.923021086096546*^9}, {
   3.9231025820079546`*^9, 3.923102583350624*^9}, {3.9240635832223616`*^9, 
   3.9240635841901546`*^9}, 3.9270168977948256`*^9, 3.931593500085992*^9, 
   3.937640104572734*^9},
 CellLabel->
  "In[2116]:=",ExpressionUUID->"d4667ae3-9158-4e30-9882-acfa11967534"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW5L", "=", 
   RowBox[{
    FractionBox["29", "540"], " ", "\[Pi]", " ", "\[Sigma]2", " ", 
    "\[Sigma]3", " ", 
    SubscriptBox["\[Zeta]", "5"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.922335331928825*^9, 3.9223353334912815`*^9}, {
   3.9229435013989887`*^9, 3.9229435062997756`*^9}, {3.9229436178996086`*^9, 
   3.922943622633666*^9}, {3.9229437056770096`*^9, 3.9229437126644335`*^9}, 
   3.922945119175753*^9, {3.924074843410991*^9, 3.9240748493688583`*^9}, {
   3.9270170211697946`*^9, 3.927017027033471*^9}, 3.9315935229138613`*^9, 
   3.9376398839937305`*^9, 3.937640105672962*^9},
 CellLabel->
  "In[2117]:=",ExpressionUUID->"1ed15626-e848-4bcd-8df6-3f10d23b722a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9315935206388783`*^9, 3.9315935206540728`*^9}},
 CellLabel->
  "In[2118]:=",ExpressionUUID->"1335d5ec-ecee-41a1-8e07-178c0d936bd7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Weight 6", "Subsubsection",
 CellChangeTimes->{{3.931653711428218*^9, 3.9316537122262363`*^9}, {
  3.9411835293854685`*^9, 
  3.9411835306869802`*^9}},ExpressionUUID->"a742a551-2823-47ea-83ad-\
dec83d8f6ae9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integrandW6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"Es", "[", "2", "]"}], "3"]}], "3"], "+", 
       RowBox[{
        FractionBox["4", "15"], " ", 
        RowBox[{"Es", "[", "2", "]"}], " ", 
        RowBox[{"Es", "[", "4", "]"}]}], "+", 
       FractionBox[
        RowBox[{"67", " ", 
         RowBox[{"Es", "[", "6", "]"}]}], "7560"], "+", 
       RowBox[{"16", " ", 
        RowBox[{"F3ps", "[", 
         RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"Es", "[", "2", "]"}], " ", 
        RowBox[{"Fps", "[", 
         RowBox[{"2", ",", "2", ",", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["16", "5"], " ", 
        RowBox[{"Fps", "[", 
         RowBox[{"2", ",", "4", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["6", "5"], " ", 
        RowBox[{"Fps", "[", 
         RowBox[{"3", ",", "3", ",", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["16", "5"], " ", 
        RowBox[{"Fps", "[", 
         RowBox[{"3", ",", "3", ",", "4"}], "]"}]}]}], ")"}], 
     SuperscriptBox["\[Sigma]2", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"25", " ", 
         SuperscriptBox[
          RowBox[{"Es", "[", "3", "]"}], "2"]}], "18"], "-", 
       FractionBox[
        RowBox[{"289", " ", 
         RowBox[{"Es", "[", "6", "]"}]}], "11340"], "-", 
       RowBox[{
        FractionBox["32", "3"], " ", 
        RowBox[{"F3ps", "[", 
         RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["32", "15"], " ", 
        RowBox[{"Fps", "[", 
         RowBox[{"2", ",", "4", ",", "4"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["244", "15"], " ", 
        RowBox[{"Fps", "[", 
         RowBox[{"3", ",", "3", ",", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["104", "15"], " ", 
        RowBox[{"Fps", "[", 
         RowBox[{"3", ",", "3", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["5", "9"], " ", 
        RowBox[{"Es", "[", "3", "]"}], " ", 
        SubscriptBox["\[Zeta]", "3"]}], "+", 
       FractionBox[
        SubsuperscriptBox["\[Zeta]", "3", "2"], "18"]}], ")"}], 
     SuperscriptBox["\[Sigma]3", "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.931594717404712*^9, {3.9315950337957067`*^9, 3.9315950728686924`*^9}, {
   3.937639863392579*^9, 3.9376398646411304`*^9}, 3.93764014424204*^9},
 CellLabel->
  "In[2134]:=",ExpressionUUID->"581fe767-a275-4317-9608-46995ddb8966"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW6L", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "54"], " ", "\[Pi]", " ", 
     SuperscriptBox["\[Sigma]3", "2"], " ", 
     SubsuperscriptBox["\[Zeta]", "3", "2"]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Sigma]2", "3"], " ", 
      SubscriptBox["\[Zeta]", "5"], " ", 
      SubscriptBox["\[Zeta]", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["33", "8"], "+", 
        RowBox[{
         FractionBox["33", "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", "L"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"35", " ", 
          SuperscriptBox[
           RowBox[{"z", "[", "2", "]"}], "\[Prime]",
           MultilineFunction->None]}], 
         RowBox[{"2", " ", 
          RowBox[{"z", "[", "2", "]"}]}]], "+", 
        FractionBox[
         RowBox[{"35", " ", 
          SuperscriptBox[
           RowBox[{"z", "[", "4", "]"}], "\[Prime]",
           MultilineFunction->None]}], 
         RowBox[{"z", "[", "4", "]"}]], "-", 
        FractionBox[
         RowBox[{"33", " ", 
          SuperscriptBox[
           RowBox[{"z", "[", "5", "]"}], "\[Prime]",
           MultilineFunction->None]}], 
         RowBox[{"2", " ", 
          RowBox[{"z", "[", "5", "]"}]}]], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"z", "[", "6", "]"}], "\[Prime]",
          MultilineFunction->None], 
         RowBox[{"z", "[", "6", "]"}]]}], ")"}]}], 
     SuperscriptBox["\[Pi]", "5"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Sigma]3", "2"], " ", 
      SubscriptBox["\[Zeta]", "5"], " ", 
      SubscriptBox["\[Zeta]", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["259", "72"]}], "+", 
        RowBox[{"21", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", "L"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"35", " ", 
          SuperscriptBox[
           RowBox[{"z", "[", "2", "]"}], "\[Prime]",
           MultilineFunction->None]}], 
         RowBox[{"6", " ", 
          RowBox[{"z", "[", "2", "]"}]}]], "-", 
        FractionBox[
         RowBox[{"35", " ", 
          SuperscriptBox[
           RowBox[{"z", "[", "4", "]"}], "\[Prime]",
           MultilineFunction->None]}], 
         RowBox[{"3", " ", 
          RowBox[{"z", "[", "4", "]"}]}]], "-", 
        FractionBox[
         RowBox[{"21", " ", 
          SuperscriptBox[
           RowBox[{"z", "[", "5", "]"}], "\[Prime]",
           MultilineFunction->None]}], 
         RowBox[{"z", "[", "5", "]"}]], "+", 
        FractionBox[
         RowBox[{"161", " ", 
          SuperscriptBox[
           RowBox[{"z", "[", "6", "]"}], "\[Prime]",
           MultilineFunction->None]}], 
         RowBox[{"6", " ", 
          RowBox[{"z", "[", "6", "]"}]}]]}], ")"}]}], 
     SuperscriptBox["\[Pi]", "5"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9315950799473486`*^9, 3.9315950824877462`*^9}, {
   3.9315951241010127`*^9, 3.931595149500436*^9}, 3.93159534835845*^9, {
   3.9315953800113335`*^9, 3.931595402969921*^9}, {3.9315954721036835`*^9, 
   3.9315954829769835`*^9}, 3.9376398662168245`*^9, 3.9376401458847713`*^9},
 CellLabel->
  "In[2251]:=",ExpressionUUID->"dcd825a9-09d5-4f45-8dde-ac23e5da1adb"]
}, Closed]],

Cell[CellGroupData[{

Cell["Weight 7", "Subsubsection",
 CellChangeTimes->{{3.92233643186709*^9, 3.922336432587646*^9}, {
  3.9411835328989973`*^9, 
  3.9411835346410456`*^9}},ExpressionUUID->"e314d86e-d18c-41a7-9996-\
4c063017236a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integrandW7", "=", 
   RowBox[{
    RowBox[{
     FractionBox["10", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Es", "[", "2", "]"}], "2"], " ", 
     RowBox[{"Es", "[", "3", "]"}]}], "+", 
    RowBox[{
     FractionBox["2", "9"], " ", 
     RowBox[{"Es", "[", "3", "]"}], " ", 
     RowBox[{"Es", "[", "4", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "10"], " ", 
     RowBox[{"Es", "[", "2", "]"}], " ", 
     RowBox[{"Es", "[", "5", "]"}]}], "+", 
    FractionBox[
     RowBox[{"569", " ", 
      RowBox[{"Es", "[", "7", "]"}]}], "249480"], "+", 
    RowBox[{"16", " ", 
     RowBox[{"F3ps", "[", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["20", "3"], " ", 
     RowBox[{"Es", "[", "3", "]"}], " ", 
     RowBox[{"Fps", "[", 
      RowBox[{"2", ",", "2", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["112", "3"], " ", 
     RowBox[{"Es", "[", "2", "]"}], " ", 
     RowBox[{"Fps", "[", 
      RowBox[{"2", ",", "3", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["32", "21"], " ", 
     RowBox[{"Fps", "[", 
      RowBox[{"2", ",", "5", ",", "5"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["412", "105"], " ", 
     RowBox[{"Fps", "[", 
      RowBox[{"3", ",", "4", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["52", "21"], " ", 
     RowBox[{"Fps", "[", 
      RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "72"], " ", 
     SubscriptBox["D", 
      RowBox[{"4", ",", "2", ",", "1"}]]}], "-", 
    RowBox[{
     FractionBox["1", "48"], " ", 
     SubscriptBox["D", 
      RowBox[{"2", ",", "2", ",", "2", ",", "1"}]]}], "+", 
    RowBox[{
     FractionBox["1", "72"], " ", 
     SubscriptBox["D", 
      RowBox[{"3", ",", "2", ",", "1", ",", "1"}]]}], "+", 
    RowBox[{
     FractionBox["1", "48"], " ", 
     SubscriptBox["D", 
      RowBox[{"4", ",", "1", ",", "1", ",", "1"}]]}], "+", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     SubscriptBox["D", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1", ",", "1"}]]}], "-", 
    RowBox[{
     FractionBox["1", "9"], " ", 
     SubscriptBox["D", 
      RowBox[{"3", ",", "1", ",", "1", ",", "1", ",", "1"}]]}], "+", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Es", "[", "2", "]"}], "2"], " ", 
     SubscriptBox["\[Zeta]", "3"]}], "+", 
    RowBox[{
     FractionBox["2", "45"], " ", 
     RowBox[{"Es", "[", "4", "]"}], " ", 
     SubscriptBox["\[Zeta]", "3"]}], "-", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     RowBox[{"Fps", "[", 
      RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "3"]}], "+", 
    RowBox[{
     FractionBox["29", "90"], " ", 
     RowBox[{"Es", "[", "2", "]"}], " ", 
     SubscriptBox["\[Zeta]", "5"]}], "+", 
    FractionBox[
     RowBox[{"53", " ", 
      SubscriptBox["\[Zeta]", "7"]}], "448"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9230399988494835`*^9, 3.9230400062570076`*^9}, {
   3.923102619413463*^9, 3.923102620787295*^9}, {3.924075131504937*^9, 
   3.9240751401899486`*^9}, 3.927017122217082*^9, 3.9316542671279*^9, 
   3.9364101404991503`*^9, {3.9376398573119235`*^9, 3.93763987082911*^9}, {
   3.9376401969283257`*^9, 3.9376401980182257`*^9}},
 CellLabel->
  "In[2152]:=",ExpressionUUID->"43ff8b3a-4482-4b3c-8749-5125423b5ee7"],

Cell["\<\
As explained in the paper, we fix the overall constant using a correspondence \
with UV-divergences.\
\>", "Text",
 CellChangeTimes->{{3.9411835522658033`*^9, 
  3.9411835763807707`*^9}},ExpressionUUID->"8b1ba41b-c86f-4873-bb83-\
fe9743f713b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW7L", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"163", "\[Pi]", " ", 
       SubscriptBox["\[Zeta]", "7"], 
       RowBox[{"\[Sigma]2", "^", "2"}], " ", "\[Sigma]3"}], "90720"]}], "+", 
    FractionBox[
     RowBox[{
      SubsuperscriptBox["\[Zeta]", "3", "2"], " ", 
      SubscriptBox["\[Zeta]", "6"], 
      RowBox[{"\[Sigma]2", "^", "2"}], " ", "\[Sigma]3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["689", "72"]}], "+", 
        FractionBox[
         RowBox[{"15", " ", "EulerGamma"}], "2"], "+", 
        RowBox[{
         FractionBox["43", "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", "L"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"29", " ", 
          SuperscriptBox[
           RowBox[{"z", "[", "3", "]"}], "\[Prime]",
           MultilineFunction->None]}], 
         RowBox[{"z", "[", "3", "]"}]], "+", 
        FractionBox[
         RowBox[{"14", " ", 
          SuperscriptBox[
           RowBox[{"z", "[", "4", "]"}], "\[Prime]",
           MultilineFunction->None]}], 
         RowBox[{"z", "[", "4", "]"}]], "+", 
        FractionBox[
         RowBox[{"15", " ", 
          SuperscriptBox[
           RowBox[{"z", "[", "6", "]"}], "\[Prime]",
           MultilineFunction->None]}], 
         RowBox[{"2", " ", 
          RowBox[{"z", "[", "6", "]"}]}]]}], ")"}]}], 
     SuperscriptBox["\[Pi]", "5"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9316542891055174`*^9, 3.9316543058827915`*^9}, {
   3.9316543433493376`*^9, 3.9316543554696465`*^9}, {3.9362600336848574`*^9, 
   3.936260048317199*^9}, {3.9362600830502577`*^9, 3.9362601048337374`*^9}, 
   3.9376398591563025`*^9, 3.9376402002698174`*^9},
 CellLabel->
  "In[2153]:=",ExpressionUUID->"8403f7b5-490c-4ff1-8d50-909ded6e23ac"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integrals of MGFs over ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["M", "TI"], 
        StyleBox["R", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "\\mathcal{M}_R", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "236cd5d3-a8ff-477d-82ed-89cfc92c6a73"]
}], "Section",
 CellChangeTimes->{{3.9362637220819583`*^9, 3.9362637301975064`*^9}, 
   3.941180996378209*^9},ExpressionUUID->"fee54f84-bfc6-4e75-9306-\
d84193b931eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW0R", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.936264260946456*^9, 3.936264287901964*^9}},
 CellLabel->
  "In[2160]:=",ExpressionUUID->"122a4f48-9599-41de-b0c7-e35dfd4de6d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW1R", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.9362642892113976`*^9, 3.936264292507083*^9}},
 CellLabel->
  "In[2161]:=",ExpressionUUID->"d2f6bd27-3d0a-4120-971c-458f8ea9bacf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW2R", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.936264299969967*^9, 3.936264302482608*^9}},
 CellLabel->
  "In[2162]:=",ExpressionUUID->"55858184-c4ea-49a1-9bd5-410fc6205f41"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW3R", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.936264305612617*^9, 3.9362643083039613`*^9}},
 CellLabel->
  "In[2163]:=",ExpressionUUID->"46f74b34-f013-4bf2-ba17-af190755eb4a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW4R", "=", 
   RowBox[{
    RowBox[{
     FractionBox["34", "225"], " ", "\[Pi]", " ", 
     SuperscriptBox["\[Sigma]2", "2"], " ", 
     SubscriptBox["\[Zeta]", "3"]}], "-", 
    RowBox[{
     FractionBox["2", "45"], " ", "EulerGamma", " ", "\[Pi]", " ", 
     SuperscriptBox["\[Sigma]2", "2"], " ", 
     SubscriptBox["\[Zeta]", "3"]}], "-", 
    RowBox[{
     FractionBox["2", "45"], " ", "\[Pi]", " ", 
     SuperscriptBox["\[Sigma]2", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", " ", "L"}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "3"]}], "-", 
    RowBox[{
     FractionBox["4", "45"], " ", "\[Pi]", " ", 
     SuperscriptBox["s", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Pi]", " ", "s"}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "3"]}], "-", 
    RowBox[{
     FractionBox["4", "45"], " ", "\[Pi]", " ", 
     SuperscriptBox["t", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Pi]", " ", "t"}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "3"]}], "-", 
    RowBox[{
     FractionBox["4", "45"], " ", "\[Pi]", " ", 
     SuperscriptBox["u", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Pi]", " ", "u"}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "3"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9362642474458447`*^9, 3.936264251651062*^9}, 
   3.9362643134535093`*^9},
 CellLabel->
  "In[2164]:=",ExpressionUUID->"4d5fc6cb-0097-4a8c-bf49-cbef9d78b024"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW5R", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.9362643304682693`*^9, 3.9362643359971237`*^9}, {
  3.9362643811836967`*^9, 3.9362643826037674`*^9}},
 CellLabel->
  "In[2165]:=",ExpressionUUID->"3000d51f-4f33-43da-b201-10e24d028e52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW6R", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "630"]}], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"42", " ", 
        SuperscriptBox["s", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "4"], " ", "\[Sigma]2"}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Pi]", " ", "s"}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "5"]}], "-", 
    RowBox[{
     FractionBox["1", "630"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"42", " ", 
        SuperscriptBox["t", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "4"], " ", "\[Sigma]2"}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Pi]", " ", "t"}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "5"]}], "-", 
    RowBox[{
     FractionBox["1", "630"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"42", " ", 
        SuperscriptBox["u", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["u", "4"], " ", "\[Sigma]2"}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Pi]", " ", "u"}], "]"}], " ", 
     SubscriptBox["\[Zeta]", "5"]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"7884", " ", "\[Pi]", " ", 
       SuperscriptBox["\[Sigma]2", "3"], " ", 
       SubscriptBox["\[Zeta]", "5"]}], "+", 
      RowBox[{"9961", " ", "\[Pi]", " ", 
       SuperscriptBox["\[Sigma]3", "2"], " ", 
       SubscriptBox["\[Zeta]", "5"]}]}], "132300"], "+", 
    RowBox[{
     FractionBox["1", "630"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "11"}], " ", "EulerGamma", " ", "\[Pi]", " ", 
        SuperscriptBox["\[Sigma]2", "3"], " ", 
        SubscriptBox["\[Zeta]", "5"]}], "-", 
       RowBox[{"14", " ", "EulerGamma", " ", "\[Pi]", " ", 
        SuperscriptBox["\[Sigma]3", "2"], " ", 
        SubscriptBox["\[Zeta]", "5"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "630"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "11"}], " ", "\[Pi]", " ", 
        SuperscriptBox["\[Sigma]2", "3"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "L"}], "]"}], " ", 
        SubscriptBox["\[Zeta]", "5"]}], "-", 
       RowBox[{"14", " ", "\[Pi]", " ", 
        SuperscriptBox["\[Sigma]3", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "L"}], "]"}], " ", 
        SubscriptBox["\[Zeta]", "5"]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.936264394159925*^9, 3.9362644311157317`*^9}, {
  3.9362645301622095`*^9, 3.936264558948958*^9}, {3.936264644523546*^9, 
  3.9362647855033336`*^9}, {3.9379037908998456`*^9, 3.937903818058683*^9}, {
  3.9379039949823*^9, 3.9379040538922253`*^9}},
 CellLabel->
  "In[2298]:=",ExpressionUUID->"b5ced848-a4a6-42a0-b24a-7187b1f1d0f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW7R", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "26"}], 
        RowBox[{"s", "^", "7"}]}], "+", 
       RowBox[{
        RowBox[{"s", "^", "5"}], "\[Sigma]2"}]}], "210"], 
     RowBox[{
      SubscriptBox["\[Zeta]", "3"], "^", "2"}], 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "Pi", " ", "s"}], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "26"}], 
        RowBox[{"t", "^", "7"}]}], "+", 
       RowBox[{
        RowBox[{"t", "^", "5"}], "\[Sigma]2"}]}], "210"], 
     RowBox[{
      SubscriptBox["\[Zeta]", "3"], "^", "2"}], 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "Pi", " ", "t"}], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "26"}], 
        RowBox[{"u", "^", "7"}]}], "+", 
       RowBox[{
        RowBox[{"u", "^", "5"}], "\[Sigma]2"}]}], "210"], 
     RowBox[{
      SubscriptBox["\[Zeta]", "3"], "^", "2"}], 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "Pi", " ", "u"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"20263", " ", "\[Pi]", " ", 
      SuperscriptBox["\[Sigma]2", "2"], " ", "\[Sigma]3", " ", 
      SubsuperscriptBox["\[Zeta]", "3", "2"]}], "264600"], "-", 
    FractionBox[
     RowBox[{"43", " ", "EulerGamma", " ", "\[Pi]", " ", 
      SuperscriptBox["\[Sigma]2", "2"], " ", "\[Sigma]3", " ", 
      SubsuperscriptBox["\[Zeta]", "3", "2"]}], "1890"], "-", 
    FractionBox[
     RowBox[{"43", " ", "\[Pi]", " ", 
      SuperscriptBox["\[Sigma]2", "2"], " ", "\[Sigma]3", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", "L"}], "]"}], " ", 
      SubsuperscriptBox["\[Zeta]", "3", "2"]}], "1890"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9362648162124414`*^9, 3.936264819739586*^9}, {
   3.936265280710774*^9, 3.936265362929073*^9}, 3.936265417846309*^9, 
   3.9362654894433713`*^9},
 CellLabel->
  "In[2167]:=",ExpressionUUID->"107f7cd8-9883-40da-a085-8687c147d54d"]
}, Closed]],

Cell[CellGroupData[{

Cell["The combined result", "Section",
 CellChangeTimes->{{3.9376398354635468`*^9, 3.937639836178257*^9}, {
  3.941181029147544*^9, 
  3.9411810392843423`*^9}},ExpressionUUID->"ac27fad5-c3bb-46f8-9c04-\
7834dc139b83"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW0", "=", 
   FractionBox["\[Pi]", "3"]}], ";"}]], "Input",
 CellChangeTimes->{{3.937639972654809*^9, 3.9376399842529707`*^9}, {
  3.937640276656165*^9, 3.9376402806309505`*^9}, {3.9411836858087606`*^9, 
  3.9411836861398296`*^9}},
 CellLabel->
  "In[1039]:=",ExpressionUUID->"89357037-8b17-4944-b0ea-f4808fa14b83"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW1", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.9376402836889205`*^9, 3.9376402976466255`*^9}, {
  3.941183691442069*^9, 3.9411836919309654`*^9}},
 CellLabel->
  "In[1040]:=",ExpressionUUID->"ff5783ba-f0c0-449f-81b8-dcd5a8f7e5b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW2", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.937640313426732*^9, 3.937640330147498*^9}, {
  3.941183694592147*^9, 3.941183694808161*^9}},
 CellLabel->
  "In[1041]:=",ExpressionUUID->"3392f091-1e6f-422b-b660-cfe803295032"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW3", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.9376403089509726`*^9, 3.9376403342442064`*^9}, {
  3.941183697287834*^9, 3.941183697502539*^9}},
 CellLabel->
  "In[1042]:=",ExpressionUUID->"b8591f8a-b594-4623-91d7-c0e196c526ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW4", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", "EulerGamma", " ", 
       SuperscriptBox["\[Sigma]2", "2"], " ", 
       SubscriptBox["\[Zeta]", "3"], " ", 
       SubscriptBox["\[Zeta]", "4"]}], 
      SuperscriptBox["\[Pi]", "3"]]}], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["s", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Pi]", " ", "s"}], "]"}], " ", 
      SubscriptBox["\[Zeta]", "3"], " ", 
      SubscriptBox["\[Zeta]", "4"]}], 
     SuperscriptBox["\[Pi]", "3"]], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["t", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Pi]", " ", "t"}], "]"}], " ", 
      SubscriptBox["\[Zeta]", "3"], " ", 
      SubscriptBox["\[Zeta]", "4"]}], 
     SuperscriptBox["\[Pi]", "3"]], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["u", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Pi]", " ", "u"}], "]"}], " ", 
      SubscriptBox["\[Zeta]", "3"], " ", 
      SubscriptBox["\[Zeta]", "4"]}], 
     SuperscriptBox["\[Pi]", "3"]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["\[Sigma]2", "2"], " ", 
      SubscriptBox["\[Zeta]", "3"], " ", 
      SubscriptBox["\[Zeta]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["63", "20"], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"z", "[", "3", "]"}], "\[Prime]",
          MultilineFunction->None], 
         RowBox[{"z", "[", "3", "]"}]], "+", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"z", "[", "4", "]"}], "\[Prime]",
          MultilineFunction->None], 
         RowBox[{"z", "[", "4", "]"}]]}], ")"}]}], 
     SuperscriptBox["\[Pi]", "3"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.937640317924865*^9, 3.937640338082557*^9}, {
  3.9376403845961123`*^9, 3.937640394146949*^9}, {3.937902175420898*^9, 
  3.9379021998979464`*^9}, {3.9379022333721457`*^9, 3.9379022351261606`*^9}, {
  3.9379023001078815`*^9, 3.9379023049166093`*^9}, {3.9379023456672983`*^9, 
  3.937902366006978*^9}, {3.9379024334397306`*^9, 3.937902470606292*^9}, {
  3.937904958860732*^9, 3.937904973676902*^9}},
 CellLabel->
  "In[1043]:=",ExpressionUUID->"859ac8b5-532b-4217-a266-ba96824e0b2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW5", "=", 
   RowBox[{
    FractionBox["29", "540"], " ", "\[Pi]", " ", "\[Sigma]2", " ", 
    "\[Sigma]3", " ", 
    SubscriptBox["\[Zeta]", "5"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.937640319353999*^9, 3.937640342100019*^9}, {
  3.9411837047929554`*^9, 3.941183704932169*^9}},
 CellLabel->
  "In[1044]:=",ExpressionUUID->"42734d45-9ba7-4c5e-a20f-361bda03ecef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW6", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"35", " ", 
      SuperscriptBox["\[Sigma]3", "2"], " ", 
      SubsuperscriptBox["\[Zeta]", "3", "2"], " ", 
      SubscriptBox["\[Zeta]", "6"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "5"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "11"}], " ", "EulerGamma", " ", 
         SuperscriptBox["\[Sigma]2", "3"]}], "-", 
        RowBox[{"14", " ", "EulerGamma", " ", 
         SuperscriptBox["\[Sigma]3", "2"]}]}], ")"}], " ", 
      SubscriptBox["\[Zeta]", "5"], " ", 
      SubscriptBox["\[Zeta]", "6"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "5"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"42", " ", 
         SuperscriptBox["s", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["s", "4"], " ", "\[Sigma]2"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Pi]", " ", "s"}], "]"}], " ", 
      SubscriptBox["\[Zeta]", "5"], " ", 
      SubscriptBox["\[Zeta]", "6"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "5"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"42", " ", 
         SuperscriptBox["t", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["t", "4"], " ", "\[Sigma]2"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Pi]", " ", "t"}], "]"}], " ", 
      SubscriptBox["\[Zeta]", "5"], " ", 
      SubscriptBox["\[Zeta]", "6"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "5"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"42", " ", 
         SuperscriptBox["u", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["u", "4"], " ", "\[Sigma]2"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Pi]", " ", "u"}], "]"}], " ", 
      SubscriptBox["\[Zeta]", "5"], " ", 
      SubscriptBox["\[Zeta]", "6"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "5"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Sigma]2", "3"], " ", 
      SubscriptBox["\[Zeta]", "5"], " ", 
      SubscriptBox["\[Zeta]", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["16923", "280"], "-", 
        FractionBox[
         RowBox[{"35", " ", 
          SuperscriptBox[
           RowBox[{"z", "[", "2", "]"}], "\[Prime]",
           MultilineFunction->None]}], 
         RowBox[{"2", " ", 
          RowBox[{"z", "[", "2", "]"}]}]], "+", 
        FractionBox[
         RowBox[{"35", " ", 
          SuperscriptBox[
           RowBox[{"z", "[", "4", "]"}], "\[Prime]",
           MultilineFunction->None]}], 
         RowBox[{"z", "[", "4", "]"}]], "-", 
        FractionBox[
         RowBox[{"33", " ", 
          SuperscriptBox[
           RowBox[{"z", "[", "5", "]"}], "\[Prime]",
           MultilineFunction->None]}], 
         RowBox[{"2", " ", 
          RowBox[{"z", "[", "5", "]"}]}]], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"z", "[", "6", "]"}], "\[Prime]",
          MultilineFunction->None], 
         RowBox[{"z", "[", "6", "]"}]]}], ")"}]}], 
     SuperscriptBox["\[Pi]", "5"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Sigma]3", "2"], " ", 
      SubscriptBox["\[Zeta]", "5"], " ", 
      SubscriptBox["\[Zeta]", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["24319", "360"], "+", 
        FractionBox[
         RowBox[{"35", " ", 
          SuperscriptBox[
           RowBox[{"z", "[", "2", "]"}], "\[Prime]",
           MultilineFunction->None]}], 
         RowBox[{"6", " ", 
          RowBox[{"z", "[", "2", "]"}]}]], "-", 
        FractionBox[
         RowBox[{"35", " ", 
          SuperscriptBox[
           RowBox[{"z", "[", "4", "]"}], "\[Prime]",
           MultilineFunction->None]}], 
         RowBox[{"3", " ", 
          RowBox[{"z", "[", "4", "]"}]}]], "-", 
        FractionBox[
         RowBox[{"21", " ", 
          SuperscriptBox[
           RowBox[{"z", "[", "5", "]"}], "\[Prime]",
           MultilineFunction->None]}], 
         RowBox[{"z", "[", "5", "]"}]], "+", 
        FractionBox[
         RowBox[{"161", " ", 
          SuperscriptBox[
           RowBox[{"z", "[", "6", "]"}], "\[Prime]",
           MultilineFunction->None]}], 
         RowBox[{"6", " ", 
          RowBox[{"z", "[", "6", "]"}]}]]}], ")"}]}], 
     SuperscriptBox["\[Pi]", "5"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.937640324566655*^9, 3.9376403249940906`*^9}, {
   3.9376403982255692`*^9, 3.9376404054015965`*^9}, {3.9379020737654295`*^9, 
   3.9379020754643164`*^9}, {3.9379021066106267`*^9, 3.937902153083412*^9}, {
   3.9379023145923357`*^9, 3.9379023329565096`*^9}, 3.9379029776832156`*^9, {
   3.937904200106159*^9, 3.9379042012781153`*^9}, {3.937904298603228*^9, 
   3.9379044486901717`*^9}, 3.937904483389784*^9, 3.937904754980497*^9, {
   3.937905238590248*^9, 3.9379052635156507`*^9}, {3.937905336342866*^9, 
   3.937905376261609*^9}, {3.937965485653038*^9, 3.937965525150094*^9}, 
   3.941183719379131*^9},
 CellLabel->
  "In[1047]:=",ExpressionUUID->"e93dfe3a-e5d3-4b2d-852e-71101dfeb709"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW7", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "26"}], " ", 
         SuperscriptBox["s", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["s", "5"], " ", "\[Sigma]2"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Pi]", " ", "s"}], "]"}], " ", 
      SubsuperscriptBox["\[Zeta]", "3", "2"], " ", 
      SubscriptBox["\[Zeta]", "6"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "5"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "26"}], " ", 
         SuperscriptBox["t", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["t", "5"], " ", "\[Sigma]2"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Pi]", " ", "t"}], "]"}], " ", 
      SubsuperscriptBox["\[Zeta]", "3", "2"], " ", 
      SubscriptBox["\[Zeta]", "6"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "5"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "26"}], " ", 
         SuperscriptBox["u", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["u", "5"], " ", "\[Sigma]2"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Pi]", " ", "u"}], "]"}], " ", 
      SubsuperscriptBox["\[Zeta]", "3", "2"], " ", 
      SubscriptBox["\[Zeta]", "6"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "5"]}]], "-", 
    FractionBox[
     RowBox[{"163", " ", 
      SuperscriptBox["\[Sigma]2", "2"], " ", "\[Sigma]3", " ", 
      SubscriptBox["\[Zeta]", "6"], " ", 
      SubscriptBox["\[Zeta]", "7"]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Pi]", "5"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Sigma]2", "2"], " ", "\[Sigma]3", " ", 
      SubsuperscriptBox["\[Zeta]", "3", "2"], " ", 
      SubscriptBox["\[Zeta]", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["39563", "630"], "-", 
        RowBox[{"14", " ", "EulerGamma"}], "-", 
        FractionBox[
         RowBox[{"29", " ", 
          SuperscriptBox[
           RowBox[{"z", "[", "3", "]"}], "\[Prime]",
           MultilineFunction->None]}], 
         RowBox[{"z", "[", "3", "]"}]], "+", 
        FractionBox[
         RowBox[{"14", " ", 
          SuperscriptBox[
           RowBox[{"z", "[", "4", "]"}], "\[Prime]",
           MultilineFunction->None]}], 
         RowBox[{"z", "[", "4", "]"}]], "+", 
        FractionBox[
         RowBox[{"15", " ", 
          SuperscriptBox[
           RowBox[{"z", "[", "6", "]"}], "\[Prime]",
           MultilineFunction->None]}], 
         RowBox[{"2", " ", 
          RowBox[{"z", "[", "6", "]"}]}]]}], ")"}]}], 
     SuperscriptBox["\[Pi]", "5"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9379664596095953`*^9, 3.93796646636418*^9}, {
  3.9379666282677045`*^9, 3.9379666296440983`*^9}, {3.9379668855838485`*^9, 
  3.937966886918269*^9}, {3.937967029040899*^9, 3.9379670498072643`*^9}},
 CellLabel->
  "In[1046]:=",ExpressionUUID->"7db68982-886a-4a41-bf22-b7d307fb8abd"],

Cell[CellGroupData[{

Cell["Alternative way of writing using negative zetas", "Subsection",
 CellChangeTimes->{{3.937902530933546*^9, 
  3.937902553413085*^9}},ExpressionUUID->"df96af4a-6d2d-4bff-a222-\
a28d0d90ec25"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW4alt", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["s", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "s"}], "]"}], " ", 
       SubscriptBox["\[Zeta]", "3"], " ", 
       SubscriptBox["\[Zeta]", "4"]}], 
      SuperscriptBox["\[Pi]", "3"]]}], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["t", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "t"}], "]"}], " ", 
      SubscriptBox["\[Zeta]", "3"], " ", 
      SubscriptBox["\[Zeta]", "4"]}], 
     SuperscriptBox["\[Pi]", "3"]], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["u", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "u"}], "]"}], " ", 
      SubscriptBox["\[Zeta]", "3"], " ", 
      SubscriptBox["\[Zeta]", "4"]}], 
     SuperscriptBox["\[Pi]", "3"]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["\[Sigma]2", "2"], " ", 
      SubscriptBox["\[Zeta]", "3"], " ", 
      SubscriptBox["\[Zeta]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["79", "60"], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"z", "[", "3", "]"}], "\[Prime]",
          MultilineFunction->None], 
         RowBox[{"z", "[", "3", "]"}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["z", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"-", "3"}], "]"}], 
         RowBox[{"z", "[", 
          RowBox[{"-", "3"}], "]"}]]}], ")"}]}], 
     SuperscriptBox["\[Pi]", "3"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9379025655175037`*^9, 3.937902596204736*^9}, 
   3.937902740374054*^9, 3.937902827118194*^9, 3.937904211031026*^9, {
   3.9379049946819143`*^9, 3.937905008421842*^9}, {3.937905040146702*^9, 
   3.9379050408525095`*^9}, {3.937905118947607*^9, 3.9379051205998473`*^9}},
 CellLabel->
  "In[2317]:=",ExpressionUUID->"1c70a7b8-551e-4650-aff1-b921bf5dc9d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW6alt", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"35", " ", 
      SuperscriptBox["\[Sigma]3", "2"], " ", 
      SubsuperscriptBox["\[Zeta]", "3", "2"], " ", 
      SubscriptBox["\[Zeta]", "6"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "5"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"42", " ", 
         SuperscriptBox["s", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["s", "4"], " ", "\[Sigma]2"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "s"}], "]"}], " ", 
      SubscriptBox["\[Zeta]", "5"], " ", 
      SubscriptBox["\[Zeta]", "6"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "5"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"42", " ", 
         SuperscriptBox["t", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["t", "4"], " ", "\[Sigma]2"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "t"}], "]"}], " ", 
      SubscriptBox["\[Zeta]", "5"], " ", 
      SubscriptBox["\[Zeta]", "6"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "5"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"42", " ", 
         SuperscriptBox["u", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["u", "4"], " ", "\[Sigma]2"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "u"}], "]"}], " ", 
      SubscriptBox["\[Zeta]", "5"], " ", 
      SubscriptBox["\[Zeta]", "6"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "5"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Sigma]3", "2"], " ", 
      SubscriptBox["\[Zeta]", "5"], " ", 
      SubscriptBox["\[Zeta]", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["3931", "180"], "-", 
        FractionBox[
         RowBox[{"21", " ", 
          SuperscriptBox[
           RowBox[{"z", "[", "5", "]"}], "\[Prime]",
           MultilineFunction->None]}], 
         RowBox[{"z", "[", "5", "]"}]], "-", 
        FractionBox[
         RowBox[{"161", " ", 
          RowBox[{
           SuperscriptBox["z", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"-", "5"}], "]"}]}], 
         RowBox[{"6", " ", 
          RowBox[{"z", "[", 
           RowBox[{"-", "5"}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{"35", " ", 
          RowBox[{
           SuperscriptBox["z", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"-", "3"}], "]"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"z", "[", 
           RowBox[{"-", "3"}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"35", " ", 
          RowBox[{
           SuperscriptBox["z", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"-", "1"}], "]"}]}], 
         RowBox[{"6", " ", 
          RowBox[{"z", "[", 
           RowBox[{"-", "1"}], "]"}]}]]}], ")"}]}], 
     SuperscriptBox["\[Pi]", "5"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Sigma]2", "3"], " ", 
      SubscriptBox["\[Zeta]", "5"], " ", 
      SubscriptBox["\[Zeta]", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["13487", "840"], "-", 
        FractionBox[
         RowBox[{"33", " ", 
          SuperscriptBox[
           RowBox[{"z", "[", "5", "]"}], "\[Prime]",
           MultilineFunction->None]}], 
         RowBox[{"2", " ", 
          RowBox[{"z", "[", "5", "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["z", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"-", "5"}], "]"}], 
         RowBox[{"z", "[", 
          RowBox[{"-", "5"}], "]"}]], "-", 
        FractionBox[
         RowBox[{"35", " ", 
          RowBox[{
           SuperscriptBox["z", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"-", "3"}], "]"}]}], 
         RowBox[{"z", "[", 
          RowBox[{"-", "3"}], "]"}]], "+", 
        FractionBox[
         RowBox[{"35", " ", 
          RowBox[{
           SuperscriptBox["z", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"-", "1"}], "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"z", "[", 
           RowBox[{"-", "1"}], "]"}]}]]}], ")"}]}], 
     SuperscriptBox["\[Pi]", "5"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.937902855085274*^9, 3.9379028606603556`*^9}, 
   3.937904209543027*^9, {3.9379042485141287`*^9, 3.937904250043256*^9}, {
   3.9379055454804535`*^9, 3.937905613125909*^9}, {3.937964022191842*^9, 
   3.9379640362479105`*^9}, {3.9379642299894466`*^9, 3.9379642521146145`*^9}},
 CellLabel->
  "In[2339]:=",ExpressionUUID->"0e790b62-06c7-47ba-a10e-c73d544b7b03"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralW7alt", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "26"}], " ", 
         SuperscriptBox["s", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["s", "5"], " ", "\[Sigma]2"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "s"}], "]"}], " ", 
      SubsuperscriptBox["\[Zeta]", "3", "2"], " ", 
      SubscriptBox["\[Zeta]", "6"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "5"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "26"}], " ", 
         SuperscriptBox["t", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["t", "5"], " ", "\[Sigma]2"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "t"}], "]"}], " ", 
      SubsuperscriptBox["\[Zeta]", "3", "2"], " ", 
      SubscriptBox["\[Zeta]", "6"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "5"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "26"}], " ", 
         SuperscriptBox["u", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["u", "5"], " ", "\[Sigma]2"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "u"}], "]"}], " ", 
      SubsuperscriptBox["\[Zeta]", "3", "2"], " ", 
      SubscriptBox["\[Zeta]", "6"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "5"]}]], "-", 
    FractionBox[
     RowBox[{"163", " ", 
      SuperscriptBox["\[Sigma]2", "2"], " ", "\[Sigma]3", " ", 
      SubscriptBox["\[Zeta]", "6"], " ", 
      SubscriptBox["\[Zeta]", "7"]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Pi]", "5"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Sigma]2", "2"], " ", "\[Sigma]3", " ", 
      SubsuperscriptBox["\[Zeta]", "3", "2"], " ", 
      SubscriptBox["\[Zeta]", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["50417", "2520"], "+", 
        FractionBox[
         RowBox[{"15", " ", "EulerGamma"}], "2"], "-", 
        FractionBox[
         RowBox[{"29", " ", 
          SuperscriptBox[
           RowBox[{"z", "[", "3", "]"}], "\[Prime]",
           MultilineFunction->None]}], 
         RowBox[{"z", "[", "3", "]"}]], "-", 
        FractionBox[
         RowBox[{"15", " ", 
          RowBox[{
           SuperscriptBox["z", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"-", "5"}], "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"z", "[", 
           RowBox[{"-", "5"}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"14", " ", 
          RowBox[{
           SuperscriptBox["z", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"-", "3"}], "]"}]}], 
         RowBox[{"z", "[", 
          RowBox[{"-", "3"}], "]"}]]}], ")"}]}], 
     SuperscriptBox["\[Pi]", "5"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9379642821383967`*^9, 3.937964289116255*^9}, {
  3.9379652680741434`*^9, 3.9379652685476065`*^9}, {3.9379667589031086`*^9, 
  3.9379667960725408`*^9}},
 CellLabel->
  "In[2379]:=",ExpressionUUID->"c317116b-dfcc-4efc-a2a7-8803ab8afae9"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1071, 604},
WindowMargins->{{Automatic, -1201}, {Automatic, -16}},
SpellingDictionaries->{"CorrectWords"->{"Eqs"}},
Magnification:>0.8 Inherited,
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (March 16, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"dee579c9-d1a5-411a-8ffc-d9242844e5f7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 490, 9, 91, "Chapter",ExpressionUUID->"5915a062-652c-4b24-805a-46b2d0c76684"],
Cell[1073, 33, 179, 3, 27, "Text",ExpressionUUID->"105ffeaf-44d1-4277-b21c-47cfc144bcbf"],
Cell[CellGroupData[{
Cell[1277, 40, 407, 7, 52, "Section",ExpressionUUID->"9dc6826b-7ffe-47bf-88ea-d855b640709e"],
Cell[1687, 49, 707, 16, 27, "Text",ExpressionUUID->"e4b87133-bc6e-4ebf-99c2-d57b096ae31f"],
Cell[CellGroupData[{
Cell[2419, 69, 156, 3, 42, "Subsection",ExpressionUUID->"8b40b052-3db3-4b52-bed5-25fc7533a37a"],
Cell[CellGroupData[{
Cell[2600, 76, 168, 3, 36, "Subsubsection",ExpressionUUID->"59fe2b0b-4ea2-4414-a1c0-6150e80b5d52"],
Cell[2771, 81, 262, 6, 22, "Input",ExpressionUUID->"857924e4-7cb3-467f-9aa4-42cdd6e2be99"]
}, Closed]],
Cell[CellGroupData[{
Cell[3070, 92, 161, 3, 30, "Subsubsection",ExpressionUUID->"27b930d8-febc-4ba8-b2a9-afe6ace528e2"],
Cell[3234, 97, 194, 3, 28, "Text",ExpressionUUID->"b6980486-83a8-48e9-8838-7cb41eba3409"]
}, Closed]],
Cell[CellGroupData[{
Cell[3465, 105, 533, 13, 32, "Subsubsection",ExpressionUUID->"d87b4778-a5b8-4353-b800-6fe3f371a23f"],
Cell[4001, 120, 224, 5, 22, "Input",ExpressionUUID->"fb43ef86-8eaf-4d25-b2cc-8780a4b16773"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[4274, 131, 160, 3, 30, "Subsection",ExpressionUUID->"0b445146-910b-4a13-ada8-868cf8baab5a"],
Cell[CellGroupData[{
Cell[4459, 138, 168, 3, 36, "Subsubsection",ExpressionUUID->"f8f79796-3955-44b8-8c3a-03c4049c0b58"],
Cell[4630, 143, 306, 6, 22, "Input",ExpressionUUID->"9eba74db-f29b-430f-bf83-8efe1c7d3add"]
}, Closed]],
Cell[CellGroupData[{
Cell[4973, 154, 163, 3, 30, "Subsubsection",ExpressionUUID->"d25996fe-43c3-41aa-879d-391b2feb653a"],
Cell[5139, 159, 166, 3, 28, "Text",ExpressionUUID->"85757dc6-94ae-474e-89f0-2ac1d7f84965"]
}, Closed]],
Cell[CellGroupData[{
Cell[5342, 167, 533, 13, 32, "Subsubsection",ExpressionUUID->"28088756-1373-40e3-837a-06ae3f6fc6b0"],
Cell[5878, 182, 252, 6, 22, "Input",ExpressionUUID->"faaead3a-2d53-4617-85f6-226889b212e2"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[6179, 194, 158, 3, 30, "Subsection",ExpressionUUID->"feac1bec-844e-4b8f-9c7a-d3875b6f1730"],
Cell[CellGroupData[{
Cell[6362, 201, 168, 3, 36, "Subsubsection",ExpressionUUID->"be6a3b43-9c27-4fdb-b2bc-c1501199e298"],
Cell[6533, 206, 1676, 35, 37, "Input",ExpressionUUID->"51876edb-9b86-484e-aaef-2b5e085be7b1"]
}, Closed]],
Cell[CellGroupData[{
Cell[8246, 246, 160, 3, 30, "Subsubsection",ExpressionUUID->"d944f6ba-1a71-4db1-b884-89c11c9e46e4"],
Cell[8409, 251, 1715, 40, 37, "Input",ExpressionUUID->"4b89c949-c345-4393-bacb-3b57e7f61ea2"]
}, Closed]],
Cell[CellGroupData[{
Cell[10161, 296, 533, 13, 32, "Subsubsection",ExpressionUUID->"1dc52c78-c44c-48a1-9d7f-6ded9f02eef5"],
Cell[10697, 311, 397, 11, 22, "Input",ExpressionUUID->"73f548ea-447b-43f5-b4b3-b3e574c0bb66"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[11143, 328, 180, 3, 30, "Subsection",ExpressionUUID->"f503e32a-899d-4856-9f30-90535c80cb90"],
Cell[CellGroupData[{
Cell[11348, 335, 168, 3, 36, "Subsubsection",ExpressionUUID->"63260935-875f-4d1e-8bb7-99648dffc752"],
Cell[11519, 340, 2863, 62, 75, "Input",ExpressionUUID->"05095559-e731-4bfd-83f4-3749cbba380c"]
}, Closed]],
Cell[CellGroupData[{
Cell[14419, 407, 161, 3, 30, "Subsubsection",ExpressionUUID->"0b8da2ee-cf8e-41d8-83a1-5560be9f4bca"],
Cell[14583, 412, 1830, 43, 37, "Input",ExpressionUUID->"d00d04dd-4210-4a65-9cd3-567bbd2e5173"],
Cell[16416, 457, 1303, 31, 75, "Input",ExpressionUUID->"090a7a29-6614-4e1b-82b3-25c04d2be11b"]
}, Closed]],
Cell[CellGroupData[{
Cell[17756, 493, 533, 13, 32, "Subsubsection",ExpressionUUID->"b2bb0cb6-fa2a-4b60-b183-53503a78a743"],
Cell[18292, 508, 646, 19, 37, "Input",ExpressionUUID->"a03b4a39-24c7-4468-8574-f9129370c957"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[18987, 533, 158, 3, 30, "Subsection",ExpressionUUID->"8240bd92-3eb7-4cfe-9dce-c1398695c726"],
Cell[CellGroupData[{
Cell[19170, 540, 166, 3, 36, "Subsubsection",ExpressionUUID->"3ff5a3f6-efa8-4694-8fa6-063ab1d890bd"],
Cell[19339, 545, 6018, 128, 84, "Input",ExpressionUUID->"0c4a3a1a-9206-4db2-9e87-ec4afeeab97c"]
}, Closed]],
Cell[CellGroupData[{
Cell[25394, 678, 161, 3, 30, "Subsubsection",ExpressionUUID->"b5d1bede-5d96-43dd-bf55-6de9299a750d"],
Cell[25558, 683, 2792, 67, 37, "Input",ExpressionUUID->"c5183a3e-919e-44ba-ab5b-91170709d6f5"],
Cell[28353, 752, 1368, 32, 84, "Input",ExpressionUUID->"a5e33ccb-f4f0-4923-9781-da00b24aea20"],
Cell[29724, 786, 2553, 57, 25, "Input",ExpressionUUID->"978a42a1-4f96-45af-8a19-699a6f324126"]
}, Closed]],
Cell[CellGroupData[{
Cell[32314, 848, 533, 13, 32, "Subsubsection",ExpressionUUID->"6a08e497-e28f-40ce-b281-a2d2f34a65d2"],
Cell[32850, 863, 1151, 32, 22, "Input",ExpressionUUID->"5de1a331-3700-4395-8034-c085422cb5b9"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[34050, 901, 160, 3, 30, "Subsection",ExpressionUUID->"883a1bbc-d885-4e11-b7d0-51f06209b98a"],
Cell[CellGroupData[{
Cell[34235, 908, 168, 3, 35, "Subsubsection",ExpressionUUID->"3175027d-2e08-469b-a319-d42aa35dcaa1"],
Cell[34406, 913, 15782, 325, 162, "Input",ExpressionUUID->"fe209ad1-a66b-4d34-8c8f-31e7fd68ce75"]
}, Closed]],
Cell[CellGroupData[{
Cell[50225, 1243, 159, 3, 29, "Subsubsection",ExpressionUUID->"4f03c678-4ea7-4d95-a73f-497189df7aba"],
Cell[50387, 1248, 3584, 90, 53, "Input",ExpressionUUID->"a29e1dbb-ec06-43c5-b10f-9a73a1d44a1f"],
Cell[53974, 1340, 3341, 80, 73, "Input",ExpressionUUID->"70023c3b-09d4-4032-b7c0-969ac6fd848a"],
Cell[57318, 1422, 3607, 82, 83, "Input",ExpressionUUID->"41103f4a-9ea6-4852-9212-4b14d3c16b88"],
Cell[60928, 1506, 2811, 67, 82, "Input",ExpressionUUID->"6e429df6-f637-47f5-91d9-1d9b166f3910"],
Cell[63742, 1575, 1508, 37, 46, "Input",ExpressionUUID->"35dc4d0a-72be-4574-846d-253247fea577"],
Cell[65253, 1614, 2881, 66, 25, "Input",ExpressionUUID->"e2c7e5e7-8d80-49ea-818d-8095644865a5"],
Cell[68137, 1682, 2501, 54, 43, "Input",ExpressionUUID->"d9b0e359-9dc2-4cb8-be6e-8a14f812389a"]
}, Closed]],
Cell[CellGroupData[{
Cell[70675, 1741, 533, 13, 29, "Subsubsection",ExpressionUUID->"cb286e9b-e11d-49a7-a359-dd557a4eb71d"],
Cell[71211, 1756, 2278, 64, 81, "Input",ExpressionUUID->"49e87483-3a43-44ca-ae5b-79285b8fbb0c"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[73538, 1826, 160, 3, 30, "Subsection",ExpressionUUID->"a0bbf39f-e1a3-41cd-82e3-eac4cf861a86"],
Cell[CellGroupData[{
Cell[73723, 1833, 166, 3, 36, "Subsubsection",ExpressionUUID->"5e0cb5e2-8a1c-4836-bb8e-864521ff05e7"],
Cell[73892, 1838, 52615, 1058, 513, "Input",ExpressionUUID->"dce6316c-353c-424b-a7f4-77c80936f366"]
}, Closed]],
Cell[CellGroupData[{
Cell[126544, 2901, 159, 3, 30, "Subsubsection",ExpressionUUID->"59c79192-a83b-4461-9760-b2ec211ec0f5"],
Cell[126706, 2906, 5827, 151, 84, "Input",ExpressionUUID->"71c4e629-f08f-4f92-a49e-7c2c92b078ad"],
Cell[132536, 3059, 5823, 147, 112, "Input",ExpressionUUID->"5bbb9463-342c-45d4-a550-4cfadec519e7"],
Cell[138362, 3208, 5191, 131, 108, "Input",ExpressionUUID->"d5a8b9a9-7215-4f36-b693-3f838fe72946"],
Cell[143556, 3341, 5272, 130, 108, "Input",ExpressionUUID->"306cce99-6502-4cce-9e9c-ecd996af85bb"],
Cell[148831, 3473, 3939, 102, 106, "Input",ExpressionUUID->"3c312c2e-6d06-4958-90e4-51a686ba0418"],
Cell[152773, 3577, 3952, 99, 106, "Input",ExpressionUUID->"0457bafa-c5dd-4d6f-8ae8-086ab690b011"],
Cell[156728, 3678, 1747, 44, 84, "Input",ExpressionUUID->"86aa9ff5-3b6a-4328-b2f7-42f16cab4036"],
Cell[158478, 3724, 4303, 111, 66, "Input",ExpressionUUID->"00a4ce77-f85c-4a21-9936-7979497c639a"],
Cell[162784, 3837, 3728, 93, 66, "Input",ExpressionUUID->"a212fe5c-ea26-4896-97ae-2c7a3afaa8e4"],
Cell[166515, 3932, 4122, 98, 25, "Input",ExpressionUUID->"d45a017f-d79e-44f3-ac96-6cd4fc5e6b54"],
Cell[170640, 4032, 2935, 66, 25, "Input",ExpressionUUID->"c30414a6-93eb-4e74-859e-018abac12935"],
Cell[173578, 4100, 3289, 72, 23, "Input",ExpressionUUID->"20300755-46a2-4ea7-9091-516ffc35a636"],
Cell[176870, 4174, 4287, 88, 75, "Input",ExpressionUUID->"7630f046-d3a1-4e23-98d6-f053828649fd"],
Cell[181160, 4264, 2739, 60, 44, "Input",ExpressionUUID->"8d30b99f-f815-4569-b001-56aea8be6150"]
}, Closed]],
Cell[CellGroupData[{
Cell[183936, 4329, 533, 13, 32, "Subsubsection",ExpressionUUID->"6a5772a5-75f8-450b-92b5-22d905e14f46"],
Cell[184472, 4344, 10049, 290, 289, "Input",ExpressionUUID->"37d13043-ae62-436b-ba2e-e58a7b1ab6db"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[194570, 4640, 160, 3, 30, "Subsection",ExpressionUUID->"4cd5d5be-b4c1-4d7a-a975-9d6a12bb7ddc"],
Cell[CellGroupData[{
Cell[194755, 4647, 166, 3, 36, "Subsubsection",ExpressionUUID->"0c879a92-2495-42d7-9eb9-7860f508391f"],
Cell[194924, 4652, 47942, 960, 364, "Input",ExpressionUUID->"e8ad63d1-26ed-4dda-9582-52e40641ba4a"]
}, Closed]],
Cell[CellGroupData[{
Cell[242903, 5617, 161, 3, 30, "Subsubsection",ExpressionUUID->"5aa26b21-faaa-4143-b0f6-4137ad4ddb81"],
Cell[243067, 5622, 249, 6, 28, "Text",ExpressionUUID->"96b2736d-99f6-4e8d-868c-17a412f90735"],
Cell[243319, 5630, 9800, 272, 161, "Input",ExpressionUUID->"cc3e0cd2-e511-41fc-b0af-4aa1086aa943"],
Cell[253122, 5904, 9885, 269, 187, "Input",ExpressionUUID->"3cb5d55a-c955-4947-8771-d829db6b49cd"],
Cell[263010, 6175, 9960, 267, 184, "Input",ExpressionUUID->"04de37d7-be72-4a37-8e6a-fcf8ffc5093b"],
Cell[272973, 6444, 8304, 223, 183, "Input",ExpressionUUID->"f04bb597-e947-483e-ac70-bc6645d3c899"],
Cell[281280, 6669, 8057, 220, 184, "Input",ExpressionUUID->"b6ae245e-6de7-41d8-af33-801df471b762"],
Cell[289340, 6891, 7180, 197, 167, "Input",ExpressionUUID->"0eed83f6-21e9-46bd-a60c-281b936249b9"],
Cell[296523, 7090, 5984, 157, 136, "Input",ExpressionUUID->"39d36bc1-ba5f-468d-93ed-5cbf6cc0bd0e"],
Cell[302510, 7249, 6018, 163, 111, "Input",ExpressionUUID->"f602bea6-d011-4ff2-b834-4b49a87d523e"],
Cell[308531, 7414, 7361, 194, 111, "Input",ExpressionUUID->"976f449e-9189-441d-8013-eb82581a91b7"],
Cell[315895, 7610, 5417, 138, 56, "Input",ExpressionUUID->"f056f612-5301-4f36-b7e3-6df7368d769e"],
Cell[321315, 7750, 4818, 119, 41, "Input",ExpressionUUID->"b5cedaa0-3574-4ee8-9462-6ed4db05885b"],
Cell[326136, 7871, 3694, 84, 23, "Input",ExpressionUUID->"45b29a48-4cd9-437c-a98c-153347fe87ce"],
Cell[329833, 7957, 5326, 130, 77, "Input",ExpressionUUID->"132d4dca-f3ef-45c8-99be-458cd662d830"],
Cell[335162, 8089, 4202, 96, 44, "Input",ExpressionUUID->"6c7e8ad3-c95f-4b8c-8bde-5523358a9d8f"],
Cell[339367, 8187, 5458, 124, 75, "Input",ExpressionUUID->"c2118922-5c9f-4075-98a8-b3af3044b2b1"],
Cell[344828, 8313, 130, 3, 22, "Input",ExpressionUUID->"28ffbcb0-643d-4d58-88aa-0c7ce7b9411c"]
}, Closed]],
Cell[CellGroupData[{
Cell[344995, 8321, 533, 13, 32, "Subsubsection",ExpressionUUID->"dfd6b9ff-fc5f-40f3-b51d-876bd0d01ca6"],
Cell[345531, 8336, 13161, 382, 349, "Input",ExpressionUUID->"a0d08830-cda3-41a0-b296-630f4b7679d0"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[358753, 8725, 660, 16, 42, "Section",ExpressionUUID->"d1eb03fb-d99f-4db5-a3d2-a3e78b5ef18a"],
Cell[359416, 8743, 1624, 31, 62, "Text",ExpressionUUID->"e8b44286-c8d3-4657-8d0d-7985b831e156"],
Cell[361043, 8776, 2666, 69, 59, "Input",ExpressionUUID->"f72674c2-86d9-49d1-b8bc-b4073ca4694c"],
Cell[363712, 8847, 268, 6, 27, "Text",ExpressionUUID->"b3b55b0c-404e-4582-9620-12e303fa7337"],
Cell[363983, 8855, 1724, 48, 90, "Input",ExpressionUUID->"bbe74ffc-96c5-4f86-b16f-8e55b0274fb1"],
Cell[365710, 8905, 871, 19, 27, "Text",ExpressionUUID->"e8004f0b-d482-44b8-a0c7-f5a7c762c45a"],
Cell[366584, 8926, 820, 20, 40, "Input",ExpressionUUID->"21b6afbc-c27f-457c-a15c-a74fa898236f"],
Cell[367407, 8948, 773, 21, 40, "Input",ExpressionUUID->"5c3c4950-3b94-4d11-a903-4b8e76fc6058"],
Cell[368183, 8971, 2645, 72, 41, "Input",ExpressionUUID->"22a7d4b6-c566-42fb-8a3c-202c69757fa0"],
Cell[370831, 9045, 2785, 77, 40, "Input",ExpressionUUID->"b997377a-0202-44c6-9cb7-c883e1d85f56"],
Cell[373619, 9124, 934, 25, 43, "Input",ExpressionUUID->"12774775-60d4-4bd4-b8fe-c663aeb71988"],
Cell[374556, 9151, 2051, 53, 44, "Input",ExpressionUUID->"882afd0f-5716-4358-b422-cff0be42b774"],
Cell[376610, 9206, 2225, 57, 44, "Input",ExpressionUUID->"80e29e8a-aa50-4ed1-afc8-ad59200f1639"],
Cell[378838, 9265, 1612, 43, 43, "Input",ExpressionUUID->"f553606d-bc04-4cad-a6be-ab159cea1204"],
Cell[380453, 9310, 1092, 29, 43, "Input",ExpressionUUID->"3c6eb911-b212-403e-a9b9-6f36bc74b2e4"],
Cell[381548, 9341, 2208, 56, 44, "Input",ExpressionUUID->"6634a323-91cb-480b-b6c8-2dfbf9d9e722"],
Cell[383759, 9399, 1554, 41, 43, "Input",ExpressionUUID->"4a2c67b8-19b9-41ba-ba64-97b0b41a9642"],
Cell[385316, 9442, 1595, 42, 43, "Input",ExpressionUUID->"4b39a5d1-d338-465e-a656-874d854c6adb"],
Cell[386914, 9486, 1586, 42, 43, "Input",ExpressionUUID->"07f05ee1-ef02-4b6c-b9b0-cbabad1078e5"],
Cell[388503, 9530, 607, 16, 30, "Text",ExpressionUUID->"79bca5a4-f3ba-4b70-9581-2a6fe55c0472"],
Cell[CellGroupData[{
Cell[389135, 9550, 159, 3, 36, "Subsubsection",ExpressionUUID->"9e1fb4b8-3672-4c19-bd14-34f17b877549"],
Cell[389297, 9555, 257, 6, 22, "Input",ExpressionUUID->"c455560a-0299-41f5-9dbd-b550bc331f24"],
Cell[389557, 9563, 308, 7, 22, "Input",ExpressionUUID->"4b187a15-4e2e-4733-8de1-da5b358e731d"]
}, Closed]],
Cell[CellGroupData[{
Cell[389902, 9575, 163, 3, 30, "Subsubsection",ExpressionUUID->"897a70c8-60a6-4eea-8970-dbbe0e748114"],
Cell[390068, 9580, 303, 6, 22, "Input",ExpressionUUID->"faedc06a-d816-4fe9-9e73-8dfee79633cb"],
Cell[390374, 9588, 332, 7, 22, "Input",ExpressionUUID->"6495a822-a4db-4fc1-8a13-e1c9261288c0"]
}, Closed]],
Cell[CellGroupData[{
Cell[390743, 9600, 210, 4, 30, "Subsubsection",ExpressionUUID->"f349af3b-c294-4334-a313-020a689750ab"],
Cell[390956, 9606, 310, 8, 22, "Input",ExpressionUUID->"28f8ea01-dc64-4db9-8c65-f5f98c449921"],
Cell[391269, 9616, 276, 6, 22, "Input",ExpressionUUID->"88b9f20f-da83-4d0f-b6eb-a8c43d0c9716"]
}, Closed]],
Cell[CellGroupData[{
Cell[391582, 9627, 212, 4, 30, "Subsubsection",ExpressionUUID->"b34e2fe3-5f09-4a56-89d2-db2c68f30d09"],
Cell[391797, 9633, 416, 12, 37, "Input",ExpressionUUID->"94f291d6-f349-4892-98ca-e0140c0b3bc6"],
Cell[392216, 9647, 420, 10, 35, "Input",ExpressionUUID->"c8c4be85-ecf8-4239-a513-552978e2f29f"]
}, Closed]],
Cell[CellGroupData[{
Cell[392673, 9662, 214, 4, 30, "Subsubsection",ExpressionUUID->"e5e98a2d-45f1-4453-a0be-583c87c02fe9"],
Cell[392890, 9668, 527, 15, 37, "Input",ExpressionUUID->"5f657835-50ca-460f-8f70-21cf2fd871dd"],
Cell[393420, 9685, 1122, 30, 47, "Input",ExpressionUUID->"4b011380-7984-472e-bf91-cd0752be9a65"]
}, Closed]],
Cell[CellGroupData[{
Cell[394579, 9720, 214, 4, 30, "Subsubsection",ExpressionUUID->"3ef2eb05-fe03-4d66-91cb-fa9539ccf539"],
Cell[394796, 9726, 965, 26, 37, "Input",ExpressionUUID->"d4667ae3-9158-4e30-9882-acfa11967534"],
Cell[395764, 9754, 720, 14, 37, "Input",ExpressionUUID->"1ed15626-e848-4bcd-8df6-3f10d23b722a"],
Cell[396487, 9770, 180, 3, 22, "Input",ExpressionUUID->"1335d5ec-ecee-41a1-8e07-178c0d936bd7"]
}, Closed]],
Cell[CellGroupData[{
Cell[396704, 9778, 214, 4, 30, "Subsubsection",ExpressionUUID->"a742a551-2823-47ea-83ad-dec83d8f6ae9"],
Cell[396921, 9784, 2694, 75, 78, "Input",ExpressionUUID->"581fe767-a275-4317-9608-46995ddb8966"],
Cell[399618, 9861, 3301, 91, 47, "Input",ExpressionUUID->"dcd825a9-09d5-4f45-8dde-ac23e5da1adb"]
}, Closed]],
Cell[CellGroupData[{
Cell[402956, 9957, 211, 4, 30, "Subsubsection",ExpressionUUID->"e314d86e-d18c-41a7-9996-4c063017236a"],
Cell[403170, 9963, 3395, 96, 100, "Input",ExpressionUUID->"43ff8b3a-4482-4b3c-8749-5125423b5ee7"],
Cell[406568, 10061, 254, 6, 28, "Text",ExpressionUUID->"8b1ba41b-c86f-4873-bb83-fe9743f713b7"],
Cell[406825, 10069, 1852, 49, 47, "Input",ExpressionUUID->"8403f7b5-490c-4ff1-8d50-909ded6e23ac"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[408726, 10124, 552, 14, 42, "Section",ExpressionUUID->"fee54f84-bfc6-4e75-9306-d84193b931eb"],
Cell[409281, 10140, 227, 5, 23, "Input",ExpressionUUID->"122a4f48-9599-41de-b0c7-e35dfd4de6d8"],
Cell[409511, 10147, 229, 5, 23, "Input",ExpressionUUID->"d2f6bd27-3d0a-4120-971c-458f8ea9bacf"],
Cell[409743, 10154, 227, 5, 23, "Input",ExpressionUUID->"55858184-c4ea-49a1-9bd5-410fc6205f41"],
Cell[409973, 10161, 229, 5, 23, "Input",ExpressionUUID->"46f74b34-f013-4bf2-ba17-af190755eb4a"],
Cell[410205, 10168, 1549, 42, 35, "Input",ExpressionUUID->"4d5fc6cb-0097-4a8c-bf49-cbef9d78b024"],
Cell[411757, 10212, 284, 6, 23, "Input",ExpressionUUID->"3000d51f-4f33-43da-b201-10e24d028e52"],
Cell[412044, 10220, 2935, 80, 68, "Input",ExpressionUUID->"b5ced848-a4a6-42a0-b24a-7187b1f1d0f3"],
Cell[414982, 10302, 2094, 61, 71, "Input",ExpressionUUID->"107f7cd8-9883-40da-a085-8687c147d54d"]
}, Closed]],
Cell[CellGroupData[{
Cell[417113, 10368, 217, 4, 42, "Section",ExpressionUUID->"ac27fad5-c3bb-46f8-9c04-7834dc139b83"],
Cell[417333, 10374, 358, 8, 35, "Input",ExpressionUUID->"89357037-8b17-4944-b0ea-f4808fa14b83"],
Cell[417694, 10384, 281, 6, 22, "Input",ExpressionUUID->"ff5783ba-f0c0-449f-81b8-dcd5a8f7e5b5"],
Cell[417978, 10392, 275, 6, 22, "Input",ExpressionUUID->"3392f091-1e6f-422b-b660-cfe803295032"],
Cell[418256, 10400, 279, 6, 22, "Input",ExpressionUUID->"b8591f8a-b594-4623-91d7-c0e196c526ec"],
Cell[418538, 10408, 2430, 64, 47, "Input",ExpressionUUID->"859ac8b5-532b-4217-a266-ba96824e0b2a"],
Cell[420971, 10474, 412, 10, 37, "Input",ExpressionUUID->"42734d45-9ba7-4c5e-a20f-361bda03ecef"],
Cell[421386, 10486, 5396, 149, 84, "Input",ExpressionUUID->"e93dfe3a-e5d3-4b2d-852e-71101dfeb709"],
Cell[426785, 10637, 3272, 92, 84, "Input",ExpressionUUID->"7db68982-886a-4a41-bf22-b7d307fb8abd"],
Cell[CellGroupData[{
Cell[430082, 10733, 195, 3, 43, "Subsection",ExpressionUUID->"df96af4a-6d2d-4bff-a222-a28d0d90ec25"],
Cell[430280, 10738, 2001, 55, 47, "Input",ExpressionUUID->"1c70a7b8-551e-4650-aff1-b921bf5dc9d0"],
Cell[432284, 10795, 4811, 140, 91, "Input",ExpressionUUID->"0e790b62-06c7-47ba-a10e-c73d544b7b03"],
Cell[437098, 10937, 3239, 94, 84, "Input",ExpressionUUID->"c317116b-dfcc-4efc-a2a7-8803ab8afae9"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


